Dips at small sizes for topological graph obstruction sets

The Graph Minor Theorem of Robertson and Seymour implies a finite set of obstructions for any minor closed graph property. We show that there are only three obstructions to knotless embedding of size 23, which is far fewer than the 92 of size 22 and the hundreds known to exist at larger sizes. We describe several other topological properties whose obstruction set demonstrates a similar dip at small size. For order ten graphs, we classify the 35 obstructions to knotless embedding and the 49 maximal knotless graphs.

==> anc/Appendix.txt <==
Appendix C

In this appendix, we provide further details including listings of graphs in the various families discussed in the paper. We describe graphs using the graph6 format [sage]. The appendix concludes with a listing of the 35 MMIK graphs of order 10 and the 49 maxnik graphs of order 10.

G1: 'J@yaig[gv@?'
G2: 'JObFF`wN?{?'
G3: 'K?bAF`wN?{SO'

H1: 'J?B@xzoyEo?' 
H2: 'J?bFF`wN?{?'

Minors of G1, G2, and G3.

The 12 minors of G1 obtained by deleting or contracting an edge are
['J@Yaig[gv@?', 'J@waig[gv@?', 'J@yaig[Gv@?', 'J@iaig[gv@?', 'J@qaig[gv@?', 'J@yAig[gv@?', 'IphYsqewO', 'IPzUcqewO', 'IPyemg[wG', 'IhhYqqewO', 'IXhYpqewO', 'IPxr`qewO']
This includes 'J@yAig[gv@?', which is isomorphic to H1.

The 26 minors of G2 obtained by deleting or contracting an edge are
['J?bFF`wN?{?', 'JOBFF`wN?{?', 'JO`FF`wN?{?', 'JObBF`wN?{?', 'JObFB`wN?{?', 'JOaFF`wN?{?', 'JObDF`wN?{?', 'JObFF@wN?{?', 'JObFF`gN?{?', 'JObFF`wJ?{?', 'JObFF`wN?[?', 'JObFF`oN?{?', 'JObFF`wL?{?', 'ICrFFawN?', 'IOrffawf?', 'Iobfbqwf?', 'IobFbo{f?', 'IsbFBo{F_', 'IobfbpwV?', 'IwbFbo{V?', 'IVbFBo{F_', 'IRfFF_{F_', 'IPfVF`wF_', 'IOfVf`wN?', 'IO~FF_{F_', 'IOnNF`wF_']
This includes 'J?bFF`wN?{?', which is H2.

The 26 minors of G3 obtained by deleting or contracting an edge are
['K?BAF`wN?{SO', 'K?`AF`wN?{SO', 'K?bAB`wN?{SO', 'K?bAF`wN?{CO', 'K?bAE`wN?{SO', 'K?bAF`WN?{SO', 'K?bAF`wF?{SO', 'K?bAF`wN?{OO', 'K?bAF@wN?{SO', 'K?bAF`gN?{SO', 'K?bAF`wJ?{SO', 'K?bAF`oN?{SO', 'K?bAF`wN?{S?', 'J?pFfawfDG?', 'J_`FbqwfDG?', 'JsbABo{FdC?', 'JObEF`wN?{?', 'JXbABo{FdC?', 'JHjAF_{FdC?', 'J@jaF`wFdC?', 'JObBF`wN?{?', 'JFbABo{FdC?', 'JBfAF_{FdC?', 'J@fQF`wFdC?', 'J?~AF_{FdC?', 'J?bFF`wN?{?']
This includes 'J?bFF`wN?{?', which is H2.

The Heawood family.

The Heawood family includes 20 graphs, 14 of which are MMIK, the remaining 6 are nIK [GMN,HNTY]. We use the names given in [HNTY]. Graph $N_9$ is also known as $E_9$ and $C_{14}$ is the Heawood graph. All graphs have size 21 and are of order given by the subscript.

The 14 MMIK graphs are 
K_7: 'F~~~w', 
H_8: 'GF~~~?', 
F_9: 'HBZ~~AW', 
H_9: 'HFzf~?[', 
F_{10}: 'IBXzvAW`_', 
E_{10}: 'I@Yn~AWT?',
H_{10}: 'IBY|vAWP_', 
E_{11}: 'J@WjvAW`ag?',
C_{11}: 'J@QF~AWT@W?',
G_{11}: 'J@QmnAWT@S?',
C_{12}: 'K@GhfAW`agHO',
H_{12}: 'K@OifAW`agDO',$$
C_{13}: 'L?GgFAW`agHOK_', 
C_{14}: 'M???FAW`agHOK_J??' $$

The six nIK graphs are
N_9: 'HBZ~vAX',
N_{10}: 'IdYjr?X@w',
N'_{10}: 'Ibhlf?X@w',
N_{11}: 'JPomb?X@yg?',
N'_{11}: 'J`glb?X@yg?', 
N'_{12}: 'KSGkB?X@ygHO'

The $H_8+e$ family.

Here are the 125 graphs in the $H_8+e$ family. We refer to the graphs as cousin 0 through cousin 124 in the order given below. The order represents how our program generates the graphs and has no real significance.

['ISrbpo^SO', 'JCpBpo^STG?', 'JSb``o^SQS?', 'JSrbPoLSOd?', 'JSrbpOMSOb?', 'JSrbpO^O?a_', 'JSrb`oTSOT?', 'KC`@`o^STGHO', 'KCpBPoLSTGAS', 'KCpBpOMSTGAK', 'KCpBpO^ODGAI', 'KCpB`oTSTG@S', 'ISvBpo^SO', 'ICrbpp^SO', 'KSb`@oLSQSAS', 'KSb``OMSQSAK', 'KSb``O^OASAI', 'ISrb`o^TO', 'KSrbPOLO?dAI', 'KSrbP_CSOd@K', 'KSrb`OTO?a`S', 'LC`@@oLSTGHOCg', 'LC`@`OMSTGHOCW', 'LC`@`O^ODGHOCS', 'J_dD`o^SPw?', 'JCpB`o^TTG?', 'JC`HhpZSV@?', 'LCpBPOLODGASCS', 'LCpBP_CSTGASAW', 'JDpBOslSSM?', 'JCoRXpLSV@?', 'JCTBtQMSPw?', 'JCoRpXMSV@?', 'LCpB`OTODGAIAg', 'JCTBtO^o@w?', 'JCoRpXZPF@?', 'J?tF`qTSPw?', 'JCoJhpTSV@?', 'JSrB@o^SOs?', 'JSrBp?^SOq?', 'JSrBpoFSOp?', 'HLvEts^', 'HstRpzZ', 'LSb`@OLOASASCS', 'LSb`@_CSQSASAW', 'JUab@pLDO[_', 'JSb``oNSRS?', 'JUa`bPMDO[_', 'LSrbP?CO?dAIAW', 'JSrbPoLSCd?', 'JSrbP_LSOl?', 'MC`@@OLODGHOCgCS?', 'MC`@@_CSTGHOCgAW?', 'KE_B@pLDTG@q', 'KD`@?slSSMHO', 'KCD@dQMSPwHO', 'KE_@bPMDTG@q', 'KC_P`XMSV@HO', 'KCD@dO^o@wHO', 'KE_@bO^PDG@q', 'KC_P`XZPF@HO', 'K_`D`oFSPwBC', 'IIvD`o^dO', 'I`ld`s^SO', 'MCpBP?CODGASCSAW?', 'KDpAPSLWCMAS', 'KCpBPoLSDGQS', 'KCoRPXHPF@AS', 'KCoJPhCSV@AS', 'KDpB?_lSSM@W', 'IDrBW|lSO', 'KCPBDQMSPwBO', 'ID\btUMSO', 'ICTztRMSO', 'K?tF`QTO@wAI', 'KCoJhPTOF@AI', 'KCPBDO^o@wBO', 'KCPBtOFo@wBC', 'ID\btS^o?', 'ICTztP^o?', 'K?pF`ATSPwBG', 'I@|f`uTSO', 'I?t~`rTSO', 'IDzFCs^SO', 'IDzEtC^SO', 'IsoZprFSO', 'Glv]|{', 'KSb`@_LSQSAs', 'KSrbP?LO?lAI', 'NC`@@?CODGHOCgCS@K?', 'LD`?@SLWCMHOCg', 'LCo@B`CDTG@qCg', 'JEgb?tLLSM?', 'JCTBdQMTPw?', 'JKL@cUMSO}?', 'LC@@dOFo@wHOEG', 'JCTBdO^p@w?', 'JKL@cS^o?}?', 'JAqD`pFdPw?', 'HRvebs^', 'L?tBP_SODGOS_T', 'LCoJPHCOF@ASCS', 'LDpA@?LWCMASAo', 'JTpApS\WCM?', 'JDoQXTLWEF?', 'JCqRXpLSF@?', 'JDXBCUMSO}?', 'JDTadUMSPS?', 'HL\Rt^i', 'J@tE`UTW?}?', 'J?sV`ZPPBp?', 'JDXBCS^o?}?', 'JCOZtPFoBp?', 'HL^BtTz', 'J@xE`ETSO}?', 'HH|V`~p', 'ID\bdUMTO', 'KEO@dPF`@w@q', 'ID\bdS^p?', 'K?uBPhOPF@Os', 'KOtA`_LWCMSS', 'ITrAx\W?', 'ILSilViSO', 'I@t]h^TW?', 'J@urSLPPF@?']

The 324 edges representing triangle-Y moves in the family are as follows. For example, the edge (90,51) indicates that there is a triangle-Y move on Cousin 90 that results in Cousin 51.
(90, 51), (36, 80), (99, 118), (0, 5), (58, 95), (10, 27), (40, 77), (62, 92), (67, 27),(103, 120), (26, 7), (97, 58), (49, 18), (7, 21), (65, 102), (76, 102), (96, 117), (119, 100), (60, 23), (29, 54), (58, 90), (42, 82), (61, 95), (115, 84), (93, 56),(44, 51), (66, 48), (62, 96), (3, 19), (108, 72), (35, 60), (88, 90), (100, 64), (63, 24), (82, 37), (92, 87), (60, 27), (39, 80), (3, 14), (24, 55), (17, 25), (29, 8), (47, 56), (28, 52), (6, 15), (81, 36), (79, 112), (113, 123), (104, 65), (39, 57), (74, 33), (31, 71), (93, 55), (13, 32), (37, 11), (3, 18), (47, 15), (99, 62), (59, 44), (17, 47), (68, 101), (121, 104), (42, 85), (105, 119), (88, 48), (72, 94), (34, 77), (24, 54), (70, 30), (92, 54), (27, 64), (73, 31), (79, 111), (30, 69), (2, 7), (12, 39), (2, 16), (72, 107), (120, 102), (38, 69), (121, 103), (110, 75), (12, 34), (13, 26), (34, 58), (13, 35), (34, 76), (55, 22), (64, 89), (46, 59), (86, 113), (78, 109), (79, 110), (73, 39), (30, 68), (20, 33), (12, 29), (12, 38), (41, 83), (1, 10), (45, 53), (13, 30), (109, 74), (5, 16), (26, 57), (86, 108), (8, 27), (91, 52), (62, 25), (110, 74), (54, 21), (63, 97), (12, 24), (82, 110), (41, 78), (24, 7), (81, 114), (57, 22), (108, 122), (58, 23), (50, 19), (18, 48), (101, 64), (70, 104), (12, 1), (4, 15), (105, 67), (81, 109), (25, 56), (1, 9), (116, 94), (37, 57), (37, 75), (18, 43), (30, 8), (0, 4), (11, 22), (83, 38), (19, 44), (31, 9), (123, 110), (84, 39), (87, 44), (36, 74), (8, 21), (41, 63), (105, 66), (116, 93), (46, 16), (82, 36), (99, 116), (0, 3), (69, 102), (75, 33), (4, 9), (34, 10), (81, 94), (25, 59), (78, 34), (108, 84), (84, 114), (51, 89), (118, 97), (36, 55), (79, 35), (111, 76), (40, 61), (112, 77), (115, 82), (45, 14), (3, 8), (54, 90), (24, 58), (86, 42), (32, 71), (35, 67), (14, 44), (35, 76), (17, 46), (7, 23), (28, 64), (0, 2), (48, 51), (41, 12), (21, 52), (50, 88), (10, 33), (14, 21), (32, 57), (70, 29), (96, 87), (118, 96), (65, 90), (79, 34), (92, 53), (82, 39), (42, 70), (42, 79), (39, 55), (2, 15), (66, 27), (85, 40), (122, 107), (86, 41), (72, 106), (35, 75), (17, 45), (50, 87), (42, 83), (10, 23), (31, 55), (23, 51), (114, 80), (83, 111), (84, 94), (96, 59), (87, 90), (24, 61), (5, 20), (30, 67), (25, 7), (2, 14), (103, 66), (83, 106), (106, 71), (13, 38), (43, 51), (16, 43), (59, 23), (117, 95), (9, 22), (38, 76), (113, 79), (62, 24), (79, 104), (98, 117), (42, 73), (103, 88), (34, 65), (34, 74), (96, 58), (5, 10), (99, 63), (26, 60), (38, 71), (6, 11), (6, 20), (121, 105), (19, 48), (12, 36), (13, 1), (41, 72), (41, 81), (1, 8), (35, 10), (103, 65), (34, 60), (13, 37), (105, 120), (36, 11), (53, 91), (49, 66), (67, 102), (86, 115), (78, 111), (113, 78), (94, 55), (73, 32), (123, 109), (12, 31), (32, 9), (12, 40), (115, 123), (124, 119), (17, 2), (5, 18), (42, 13), (78, 97), (27, 51), (72, 31), (12, 26), (81, 107), (1, 7), (52, 89), (16, 23), (66, 100), (98, 61), (67, 101), (29, 65), (63, 94), (62, 98), (41, 84), (1, 11), (115, 122), (68, 28), (15, 22), (18, 27), (42, 12), (0, 6), (8, 28), (19, 28), (48, 64), (11, 33), (29, 69), (115, 81), (62, 93), (56, 22), (25, 53), (53, 44), (46, 14), (14, 43), (26, 8), (65, 27), (85, 112), (7, 22), (0, 1), (119, 101), (77, 95), (21, 51), (104, 67), (53, 21), (44, 52), (73, 106), (108, 73)

The 29 nIK cousins are 0, 2, 3, 4, 5, 6, 14, 15, 16, 17, 18, 19, 20, 43, 45, 46, 47, 48, 49, 50, 66, 88, 100, 103, 105, 119, 120, 121, 124. Cousins 20 (Graph T1) and 120 (Graph T2) become $N_11$ after contracting an edge on the degree 2 vertex and are, therefore, also nIK. Cousins 43 (T3), 48 (T4), and 100 (T5) become $N'_{12}$ on contracting an edge on the degree 2 vertex. Again these three are nIK as are all the ancestors of these five graphs. This accounts for all of the 29 nIK graphs, except for cousins 4, 15, and 47. Cousins 4 and 47 are parents of Cousin 15 (T6). The remaining 96 graphs in the $H_8+e$ family are descendants of $H_8+e$ (Cousin 86) or $F_9+e$ (Cousin 99) and, therefore, IK.

If $H$ denotes the Heawood graph, the $H+e$ graph in the $H_8+e$ family is Cousin 52.

The $H_9+e$ family.

The five graphs in the $H_9+e$ family are ['JPomb?X@}g?', 'KPomb?W@eg?M', 'JPsmb?X@mg?', 'IPsmj?^t?', 'HXsmmh}'], and we refer to them as Cousins 0, 1, 2, 3, 4 respectively. Cousin 4 is $H_9+e$ and Cousin 0 is $G_S$. There are four triangle-Y moves: (0, 1), (3, 2), (2, 1), (4, 3). All graphs in the family are descendants of either $H_9+e$ or $G_s$ and, therefore, IK.

The $\F_9$ family.

The nine graphs in this family are
['KOtQ`_LWCMSS', 'L?tQ`_LWCM?Sg@', 'KOtQ`_LWC]OS', 'KOtQ`_LWSMCS', 'JOtRc_loS]?', 'JOtU`aNWC]?', 'KOtR__loO[OH', 'IO|vdaNoO', 'JOtU`aNoP[?']
The 11 triangle-Y edges are
[(0, 1), (7, 4), (2, 1), (4, 3), (3, 1), (4, 6), (4, 2), (8, 6), (7, 5), (7, 8), (5, 2)]
The cousins with a degree 2 vertex are 0, 1, 2, and 5. The remaining graphs are descendants of cousin 7. Deleting an edge of cousin 7 results in cousin 4 of the $H_9+e$ family.

The $\F_{55} family.

The 55 graphs in this family are
['JUa`bPMDQ[_', 'KE_@bPMDQ[s_', 'KUa`bPMCQS?b', 'LE_@bPMCQSS_@E', 'JUe@bPMDQ[_', 'JUa`bpMDQS_', 'KAE@bPMcUSF_', 'KE_@bPMDQ[Sc', 'KE_@bpMDQSs_', 'IMmdeTMLO', 'KSa``PMDQSiG', 'JEE@fpMNES?', 'JBM`bTMcUS?', 'JAExbRMcUS?', 'JE_PbxMhI[?', 'LC_@`PMDQSs_SO', 'JUa`bPMDQT_', 'KCE@dPMNESIG', 'KEA@f@MNESBG', 'I]M@etMFo', 'IEFHnrImG', 'IRNHjVicO', 'KC_P`XMhI[IG', 'KE_@bPMDQTs_', 'KUa`bPEDQC`D', 'JEE@fPMNET?', 'JLE?dTMFuS?', 'JCDPdZImMS?', 'JFI?fDMFuS?', 'J]M@eTMB_a_', 'H]MXm~M', 'JE_PbXMhI\?', 'LE_@bPEDQCs_AI', 'JUa`fPMDQS_', 'KEE@fPENEC@D', 'KEE@fPKNEO?T', 'I]M@eTmFo', 'IEFHnRMmG', 'ILFGlVIew', 'I]KPe^Ibg', 'KE_PbXEhIK@D', 'KE_PbXIhIS?d', 'KE_@fPMDQSs_', 'KEa`aPMDQSsG', 'JEM?eTeFvC?', 'JECHfREmMK?', 'JEC@nRKmMW?', 'JFE@fPMNES?', 'H]MXm^m', 'JE_PfXMhI[?', 'IEN_mVaew', 'IFCu^RKmG', 'KEE@fPMBESEA', 'JECu^RKaH__', 'IFCu^ZKiG']
The 107 triangle-Y edges are
[(25, 23), (48, 36), (5, 10), (36, 25), (14, 22), (42, 32), (50, 45), (30, 39), (25, 34), (31, 22), (48, 38), (19, 11), (31, 40), (7, 3), (16, 24), (14, 8), (9, 12), (33, 24), (33, 42), (0, 2), (28, 18), (1, 3), (27, 22), (10, 15), (16, 10), (44, 35), (35, 32), (47, 52), (12, 6), (23, 15), (13, 7), (30, 20), (53, 52), (19, 29), (50, 44), (30, 38), (38, 27), (5, 2), (46, 40), (48, 37), (27, 17), (34, 32), (45, 41), (13, 18), (11, 18), (25, 17), (54, 53), (37, 46), (16, 23), (25, 35), (20, 14), (51, 47), (21, 13), (14, 7), (31, 23), (4, 6), (8, 15), (45, 34), (46, 35), (51, 49), (24, 32), (49, 40), (19, 26), (47, 42), (4, 1), (49, 42), (36, 26), (11, 6), (2, 3), (30, 19), (37, 25), (47, 35), (19, 28), (36, 44), (6, 3), (20, 11), (50, 46), (38, 26), (51, 53), (40, 32), (21, 28), (8, 3), (17, 15), (19, 12), (11, 8), (31, 41), (30, 21), (37, 27), (45, 40), (11, 17), (37, 45), (26, 17), (20, 13), (51, 46), (21, 12), (39, 29), (9, 4), (0, 1), (48, 50), (44, 34), (33, 43), (22, 15), (5, 8), (20, 27), (23, 32), (37, 31), (13, 6)]
All graphs in this family have $\delta(G) \geq 3$. All but Cousin 2 and 10 have a $G-e$ minor that is IK and in the $H_8+e$, $E_9+e$, or $H_9+e$ family. Cousins 2 and 10 both 
have a parent, Cousin 5, that is IK and not MMIK. Indeed, by deleting an edge of Cousin 5, we obtain Cousin 0 of the $H_9+e$ family.

The $\F_{174}$ family.

The 174 graphs in the family are
['NC`@@_CODGHOCgCS@K?', 'OC`@@?CODGHOCg?C@K?aA', 'M?d@DaCO@wHOCgCS?', 'MCo@B`C@DG@qCgCS?', 'MC`@@oKODGXOCgCS?', 'MC_H@hCOF@HOCgCS?', 'NCD@D?CO@wHOCg_C@K?', 'NC`@@_CODGHOcgCC@K?', 'LCD@DoLo@wHOCg', 'LAc@FaCP@w@qCg', 'L?cPDj?PBpHOCg', 'L?d?deCO`wL?KH', 'L?d@daUO@wHOCS', 'LC_P@xGPF@XOCg', 'LC`?`sKOdG\?KH', 'LC`H@oPOLGXOF_', 'LCoJPhCOF@AICg', 'MCL?DCcO?}HOCg_C?', 'MCCHDHCOBpHOCg_C?', 'MCD?TCEO@wL?KH_C?', 'MSD@DODO@wHOCg_C?', 'MCD@d?UO@wHOAW_C?', 'MC_H@hCOF@HOcgCC?', 'MD`@@oDODGHOcgCC?', 'MC@@D?Lo@wHOCgEO?', 'KECBDpL`@w@q', 'KDD@Cslo?}HO', 'KCCPLpLoBpHO', 'KCD@doNo@wLO', 'KCTBToLo@wAS', 'KAc@faEP@wDq', 'KAc@faUP@w@q', 'K?cPdjAPBpLO', 'K?sRTj?PBpAS', 'K?cPdjQPBpHO', 'K?f?desO`wLC', 'KC_P`xIPF@\O', 'KC`G`s{OdG\C', 'LSD?CSLW?}HOCg', 'LCM?DD_PAvHOCg', 'LCL_DE?OG}HOL_', 'LC\ATCcO?}OACg', 'LCCKDHCObpL?KH', 'LSEhC@CORpHOCg', 'LCSJTHCOBpOACg', 'LCCHdHUOBpHO_C', 'LSD@dOVO@wHO_C', 'LD_x?`COV@HOcg', 'LC`@D_LSPwHOCg', 'LEO@F?L`@w@qCg', 'LDH?DCLo?}HOCg', 'LC?XDHHoBpHOCg', 'LC@?tCLo@wL?KH', 'LCPBT?Lo@wBGCg', 'JCTBdo^p@w?', 'JMCB\pL``w?', 'LDD@Cclo?kHOAQ', 'JKL@cs^o?}?', 'JDTBSslo?}?', 'LCCPLpDoB_HOAI', 'JCSR\pLoBp?', 'JCCr\pLoBp?', 'L?cRTj?P@`ASQA', 'J?sRtjQPBp?', 'LC`G`ssOdG[?AH', 'JSbg`s{OfP?', 'MSD?CCLW?kHOCgAQ?', 'KSCOKTLWAvHO', 'KSD?cS^W?}HO', 'KC]ATD_PAvAS', 'KC\aTE?OG}Eo', 'MC\ADCcO?iOACgAa?', 'KSEk@`DObpLG', 'KSUjS@CORpAS', 'KSEhc@UORpHO', 'MCCJTHCO@`OACgQA?', 'KCSJtHUOBpOA', 'KDozO`COV@QS', 'M?`@@?LSPwHOCgcO?', 'KE_BD`LDPw@q', 'KD`@CclSO}HO', 'KC_PL`LSRpHO', 'KC`@d_NSPwLO', 'KCpBT_LSPwAS', 'KFO@ECl`?}@q', 'KEO@f?N`@wDq', 'KDGOLDLoAvHO', 'KDXATCLo?}AS', 'KDH?dC^o?}HO', 'KC?XdHJoBpLO', 'KCOZTHHoBpAS', 'KCPBdoFp@wBC', 'ID\bds^p?', 'KDCHClhoAlHO', 'ID\bts^o?', 'KDTBC_lo?}@W', 'KDTBCslo?i@P', 'IDTZ[|lo?', 'KCCoTpFoBcL_', 'KCSR\pDoB_@D', 'LSCGCLHWAlHOCg', 'LSCOKTDWAeHOAI', 'LSCOKTKWAsHO?Y', 'JSSQ[TLWAv?', 'JSDGkTZWAv?', 'LC]ADD_PAbASAa', 'LC\aDE?OGiEoAa', 'LSEjS@COP`ASQA', 'JSUjs@UORp?', 'La_@B?LDPw@qCg', 'LP`?@CLSO}HOCg', 'L?`C`CLSPwL?KH', 'L?pBP?LSPwQGCg', 'JCpBd_^TPw?', 'JM_B\`LDpw?', 'LD`@CClSO[HOCQ', 'JKh@cc^SO}?', 'JDpBSclSO}?', 'JD`HKdhSQv?', 'JCoR\`LSRp?', 'JC_r\`LSRp?', 'JEW`eC^h?}?', 'LDGOLDKoAsHO?Y', 'JDWQ\DLoAv?', 'JDHGlDZoAv?', 'LDXADCLo?iASAa', 'JDXAtC^o?}?', 'JDSJSlhoAl?', 'JDTads^o@S?', 'JDXbDs^o?s?', 'HL^Bttz', 'JDSJKthoAj?', 'KSSISLHWAlAS', 'KSSQ[TDWAe@D', 'KSCGcTVWAmHO', 'KSC?c\]WA{HO', 'ISTY{\^W?', 'Kb_@AClDO}@q', 'Ka_@b?NDPwDq', 'KPpAPCLSO}AS', 'KP`?`C^SO}HO', 'KCpBd?MTPwAK', 'IDxbdc^TO', 'KD`?dC^SP[HO', 'KD_PCLhSQ\HO', 'KF`@EclCO[hO', 'KKh@C?^SO}AW', 'IDxbtc^SO', 'IKhXkl^SO', 'IDpZ[llSO', 'KD`HKdgSQs?L', 'KDG?dL]oA{HO', 'IDXY|L^o?', 'KDHGlDXoAq?T', 'KDXAdC^o?i@P', 'ILSiltzo?', 'JSSIsTVWAm?', 'Jag`aC^LO}?', 'JPpApC^SO}?', 'JDpAdCmTO}?', 'JDxbD?^TOe?', 'JD`GlDZSRT?', 'JF`?fc^Q`[?', 'JDoRSLhSQ\?', 'JDpBT?^SO}?', 'JKgPKHZSQv?', 'JMh@E_^Co}?', 'HLxRtlz', 'JKhHklJSOh?', 'JDXYtLXo?L?', 'KD`GlDXSRO?T', 'IDpi|D^SO', 'KD_RSLhSOLH@', 'IFpBV_^Fo']

The 464 Triangle-Y edges are
[(130, 97), (149, 119), (147, 158), (90, 51), (63, 34), (128, 154), (30, 9), (167, 173), (58, 86), (58, 95), (52, 24), (148, 168), (34, 12), (162, 170), (45, 21), (155, 158), (158, 154), (67, 45), (97, 58), (70, 41), (114, 138), (128, 140), (27, 8), (148, 118), (111, 78), (147, 162), (141, 115), (152, 124), (74, 43), (93, 56), (85, 52), (94, 128), (95, 102), (158, 140), (166, 153), (103, 133), (18, 7), (87, 125), (159, 141), (117, 144), (58, 67), (63, 33), (128, 153), (11, 4), (60, 27), (33, 10), (25, 15), (113, 137), (144, 115), (173, 169), (124, 151), (118, 80), (70, 40), (29, 8), (28, 52), (40, 17), (57, 88), (117, 139), (119, 81), (147, 161), (151, 122), (41, 18), (142, 159), (133, 101), (44, 23), (113, 141), (103, 69), (173, 164), (3, 0), (158, 139), (55, 28), (107, 75), (67, 39), (126, 88), (139, 125), (128, 134), (169, 153), (98, 111), (61, 89), (44, 18), (133, 105), (43, 22), (165, 146), (94, 104), (74, 46), (114, 82), (14, 4), (17, 6), (116, 146), (77, 47), (97, 123), (92, 54), (148, 116), (98, 106), (161, 144), (10, 2), (25, 9), (162, 145), (131, 139), (162, 154), (35, 40), (36, 14), (127, 132), (47, 23), (65, 68), (58, 29), (168, 151), (130, 152), (27, 41), (97, 127), (27, 59), (61, 70), (81, 48), (54, 31), (73, 44), (82, 111), (84, 50), (123, 139), (104, 135), (76, 45), (117, 83), (124, 140), (157, 137), (139, 110), (57, 68), (67, 100), (86, 122), (142, 121), (97, 131), (161, 143), (54, 26), (102, 75), (60, 69), (142, 157), (72, 43), (103, 67), (87, 50), (64, 66), (34, 62), (74, 107), (36, 13), (117, 87), (5, 7), (128, 96), (168, 150), (50, 24), (160, 146), (42, 20), (121, 84), (113, 80), (142, 116), (171, 161), (83, 48), (94, 57), (119, 150), (32, 11), (84, 49), (131, 133), (43, 20), (104, 134), (56, 66), (76, 44), (45, 75), (109, 78), (149, 123), (98, 59), (97, 103), (61, 28), (69, 41), (118, 144), (130, 155), (113, 84), (171, 165), (39, 18), (91, 56), (31, 14), (54, 25), (4, 6), (72, 42), (35, 11), (152, 169), (57, 26), (138, 109), (120, 82), (149, 118), (26, 38), (157, 140), (58, 27), (26, 56), (8, 17), (42, 19), (61, 32), (31, 9), (131, 96), (53, 24), (105, 71), (116, 80), (108, 76), (145, 125), (135, 102), (156, 134), (46, 21), (38, 17), (167, 149), (99, 112), (96, 125), (119, 90), (130, 136), (29, 53), (112, 78), (171, 164), (123, 87), (152, 123), (54, 91), (124, 88), (127, 93), (37, 38), (93, 100), (103, 132), (166, 170), (18, 6), (38, 21), (149, 117), (59, 71), (136, 156), (79, 49), (167, 171), (29, 39), (129, 135), (134, 101), (58, 93), (69, 102), (61, 98), (148, 166), (4, 0), (34, 10), (37, 15), (145, 115), (155, 156), (156, 133), (46, 20), (7, 1), (89, 52), (36, 46), (167, 148), (8, 2), (90, 53), (30, 11), (41, 17), (148, 161), (123, 86), (80, 115), (94, 126), (67, 38), (86, 51), (126, 87), (155, 169), (97, 60), (130, 94), (96, 101), (167, 152), (48, 24), (96, 110), (19, 6), (147, 164), (11, 2), (104, 68), (80, 110), (152, 126), (33, 44), (22, 7), (74, 45), (83, 112), (45, 18), (155, 128), (37, 14), (165, 172), (14, 21), (137, 110), (166, 146), (15, 4), (95, 122), (89, 51), (167, 147), (159, 143), (100, 66), (148, 124), (58, 87), (58, 96), (161, 170), (2, 6), (25, 8), (69, 105), (62, 75), (103, 76), (85, 49), (114, 85), (47, 22), (55, 35), (116, 140), (124, 153), (70, 42), (29, 10), (21, 6), (40, 19), (92, 57), (99, 105), (10, 5), (73, 43), (33, 16), (51, 24), (173, 166), (94, 129), (96, 59), (55, 30), (136, 104), (118, 86), (28, 40), (80, 50), (121, 88), (168, 172), (149, 168), (117, 145), (140, 110), (110, 78), (79, 109), (81, 51), (73, 47), (10, 18), (162, 143), (60, 95), (95, 62), (13, 20), (106, 71), (123, 151), (32, 42), (155, 131), (94, 124), (88, 50), (164, 170), (55, 25), (28, 8), (99, 59), (9, 4), (118, 81), (147, 117), (147, 126), (113, 79), (149, 163), (92, 65), (2, 0), (90, 122), (142, 160), (154, 125), (32, 10), (60, 90), (87, 53), (60, 99), (35, 15), (114, 79), (143, 115), (136, 103), (116, 143), (61, 27), (97, 129), (39, 17), (91, 64), (120, 81), (9, 3), (147, 116), (58, 26), (139, 112), (42, 18), (38, 66), (67, 102), (69, 44), (89, 111), (129, 95), (132, 100), (90, 112), (54, 37), (13, 5), (43, 18), (116, 88), (164, 146), (117, 80), (5, 0), (68, 38), (28, 11), (26, 50), (86, 110), (6, 1), (69, 39), (101, 71), (80, 48), (150, 122), (27, 51), (171, 163), (31, 12), (131, 99), (41, 71), (152, 158), (32, 13), (16, 5), (16, 23), (65, 37), (37, 64), (9, 2), (120, 89), (27, 10), (79, 48), (58, 34), (67, 101), (8, 24), (142, 113), (70, 106), (48, 78), (20, 7), (148, 165), (63, 76), (123, 90), (92, 121), (163, 172), (12, 21), (25, 49), (33, 62), (13, 4), (73, 107), (108, 74), (34, 45), (103, 135), (49, 24), (138, 111), (55, 85), (82, 48), (126, 154), (60, 29), (118, 150), (23, 7), (94, 58), (124, 86), (44, 75), (86, 50), (26, 8), (15, 17), (119, 83), (59, 78), (0, 1), (82, 52), (11, 19), (163, 144), (60, 33), (104, 67), (129, 151), (20, 6), (12, 2), (83, 53), (54, 84), (108, 73), (137, 109), (51, 78), (67, 41), (26, 12), (97, 63)]

The 51 cousins that have $\delta(G) \geq 3$ are
[3, 9, 25, 30, 31, 48, 49, 54, 55, 79, 80, 81, 82, 83, 84, 85, 91, 92, 113, 114, 115, 116, 117, 118, 119, 120, 121, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 170, 171, 172, 173]
Of these, the 17 that do not have a $G-e$ IK minor are 
[30, 55, 82, 85, 114, 115, 120, 143, 144, 146, 161, 163, 164, 165, 170, 171, 172]
Most of these are ancestor of Cousin 167, which is IK but not MMIK. Indeed, deleting an
edge of Cousin 167 gives Cousin 108 of the $H_8 + e$ family.
The six that are left over are Cousins 30, 55, 82, 85, 114, and 120. These are all ancestors of Cousins 11 or 52. On contracting an edge on a degree two vertex, Cousins 11 and 52 become Cousins 14 and 15 of the $H_8+e$ family both being nIK.

The $\F_{183}$ family.

The 183 graphs in the family are
['KSrb`OTOAa`S', 'LCpB`OTOAa`Sh?', 'LSrb`OT??a@SOE', 'JSrbpO^OAa_', 'MCpB`OT??a@Sh?OE?', 'KSvB`OTOAa`S', 'KCrb`PTOAa`S', 'KCpBpO^OAas_', 'KSrb`oT?Aa`S', 'KSrbpO^??aGB', 'KSb``O^OAahO', 'KSrbPOLOAaaS', 'L_TB`OT_Ca@SN?', 'LCpB`PP@?i@SwG', 'LCpB`oT?Aa`Sh?', 'LCpBpO^??aGBh?', 'JC~FcStOAa_', 'JSvBpO^OAa_', 'JssJhRTOAa_', 'JCrbpP^OAa_', 'LC`@`O^OAas_Q_', 'LCpBPOLOAas_Cg', 'LSrb`OC?Aa`SCW', 'JSrbpo^?Aa_', 'LSb``O^??aGBQ_', 'LSrbPOL??aGBCg', 'LSb`@OLOAahOCg', 'LSrbP?COAaaSAW', 'JSrbpO\OEa_', 'K`\b`ST_Ca@S', 'K_Tz`PT_Ca@S', 'KcTBdoT_@w@S', 'K_TBpO^_CaF_', 'KCpR`xP@F@@S', 'KCpBpPZ@?i[C', 'MCpB`OC?Aa`Sh?CW?', 'KCpBpo^?Aas_', 'MC`@`O^??aGBh?Q_?', 'MCpBPOL??aGBh?Cg?', 'ILvEtS^W?', 'Ic|Vc^pP?', 'KSf@`O^OAahO', 'KSrB@O^OAabO', 'KSrBpOFOAabC', 'KSvBPOLOAaaS', 'KSvBp?UOAa`K', 'IstRpZZP?', 'KCrbPPLOAaaS', 'MC`@@OLOAas_Q_Cg?', 'MCpBP?COAas_CgAW?', 'KCpBpO\OEas_', 'KSrb`OT?Aa`s', 'KSrbpOM?AaaK', 'KSb``o^?AahO', 'KSrbPoL?AaaS', 'MSb`@OL??aGBQ_Cg?', 'KSrb`O^??aGb', 'MSrbP?C??aGBCgAW?', 'KSrbpO\?CaGB', 'KSrbP?LOAaas', 'Jd\bdsT_?T?', 'J`\bpS^_Ca?', 'Jh[JhTt_Ca?', 'JcTzdpT_?T?', 'J_TzpP^_Ca?', 'LcPBd?T_@w@SEO', 'LcTBdOC_@w@SCW', 'JcTBto^_@w?', 'L_D@`O^_CaF_Q_', 'L_PB@O^_CaF_E_', 'L_PBpOF_CaF_EG', 'L_TBPOL_CaF_Cg', 'L_TBp?U_CaF_AW', 'LCpR`X?@F@@SCW', 'JCpRpxZ@F@?', 'LCpBPPH@?i[CCg', 'LCpB`OT?Aa`sh?', 'LCpBpOM?AaaKh?', 'LC`@`o^?Aas_Q_', 'LCpBPoL?Aas_Cg', 'NC`@@OL??aGBh?Q_AS?', 'LCpB`O^??aGbh?', 'NCpBP?C??aGBh?Cg@K?', 'LCpBpO\?CaGBh?', 'JLfCdS^WAS?', 'JLrEDS^W?s?', 'HltetVZ', 'LSb@`OFOAahOEG', 'LSf@`?UOAahOAW', 'LSrB@?UOAabOAW', 'JsoZpRFOAa_', 'JssJpJUOAa_', 'JSvBpOVOBa_', 'LCrbP@COAaaSAW', 'JCrbpP\OEa_', 'NC`@@?COAas_Q_Cg@K?', 'L?tBP_SOEAs__i', 'LSb``OM?AaaKQ_', 'LSb`@oL?AahOCg', 'JSrb`o^?Ai_', 'LSrbP_C?AaaSAW', 'LSrbP?L??aGBDg', 'Kc\bcST_?TEG', 'KdXbdCT_?TBG', 'Kd\bdSC_?TAK', 'Id\bts^_?', 'Il[Jltt_?', 'K`L``S^_CaHO', 'K`Xb@S^_CaBO', 'Ih]Rp\z_?', 'KcPzd@T_?TBG', 'IcTztp^_?', 'K_PzpPF_CaBC', 'K_Tzp@U_Ca@K', 'KcPBt?^_@wBG', 'KcTBdOT_@w@s', 'KcTBtOM_@wAK', 'KcD@do^_@wHO', 'KcPBDo^_@wBO', 'KcPBtoF_@wBC', 'KcTBToL_@wAS', 'KcTBt_U_@w@K', 'M_@@`OF_CaF_Q_EG?', 'M_D@`?U_CaF_Q_AW?', 'K_VB`O^_CaF_', 'M_PB@?U_CaF_E_AW?', 'K_TBpOV_DaF_', 'KCpRpXI@F@AK', 'KCpRPxH@F@AS', 'MCpBP@?@?i[CCgAW?', 'KCpBpPX@Ci[C', 'MC`@`OM?AaaKh?Q_?', 'MC`@@oL?Aas_Q_Cg?', 'KCpB`o^?Ais_', 'MCpBP_C?Aas_CgAW?', 'OC`@@?C??aGBh?Q_AS?R?', 'ME_B@PL??a?bh?B`?', 'M?tBP_S?CAGBh?_i?', 'KSrB@OVOBabO', 'IssjrjUOO', 'K?vbP`SOEAoT', 'KSrb`OM?AiaK', 'KUab@pL??i`p', 'KSrbP_L?Aaas', 'Jc\bsS^_@a?', 'Jk[rc\p_?T?', 'JdXbtC^_?q?', 'JlWZdLp_?T?', 'Jd\bdST_?\?', 'JdL`ds^_AS?', 'JdXbDs^_?s?', 'Hl]Bttz', 'J`^b`S^_Ca?', 'JcPzt@^_?q?', 'JcPztpF_?p?', 'JcTzt`U_?R?', 'J_TzpPV_Da?', 'Lc@@d?^_@wBGQ_', 'LcPBT?L_@wBGCg', 'LcPBDOM_@wAKE_', 'Lc@@doF_@wHOEG', 'LcD@d_U_@wHOAW', 'JcVBdo^_@w?', 'LcPBD_U_@wBOAW', 'LAQ@`PF_CaF_b_', 'L?U@b@U_CaF_b_', 'L_PB@OV_DaF_E_', 'LCpRPh?@F@ASAW', 'L?tBP`O@CI[C_i', 'LCpB`OM?AiaKh?', 'NC`@@_C?Aas_Q_Cg@K?', 'LE_B@pL??is_Ba', 'J@vbSDTOFa_', 'KcL`cS^_@aHO', 'KcXbCS^_@aBO', 'Ik[rs\z_?', 'Id^bds^_?', 'KcRBd?^_@wBG', 'KEQ@dpF_@wPo', 'KCU@f`U_@wPo', 'K@tBSDP@Di[C', 'MCo@B`C??is_BaCg?', 'Jc^bcS^_@a?']

The 491 Triangle-Y edges are
[(28, 58), (178, 164), (98, 55), (71, 38), (142, 98), (47, 89), (128, 163), (44, 20), (144, 116), (54, 79), (45, 21), (162, 179), (64, 34), (75, 129), (86, 40), (156, 126), (32, 69), (67, 36), (84, 107), (130, 83), (143, 165), (43, 87), (72, 123), (17, 44), (7, 21), (18, 30), (47, 75), (30, 13), (163, 125), (128, 167), (141, 97), (112, 70), (104, 66), (115, 66), (144, 102), (152, 124), (25, 38), (39, 85), (3, 10), (83, 137), (67, 31), (59, 27), (124, 165), (148, 104), (111, 64), (71, 37), (63, 33), (120, 158), (10, 26), (61, 108), (162, 178), (24, 55), (86, 39), (32, 68), (177, 157), (17, 43), (180, 168), (117, 157), (21, 49), (33, 14), (74, 33), (82, 135), (91, 113), (85, 42), (3, 0), (39, 84), (166, 125), (3, 9), (36, 15), (32, 72), (64, 113), (9, 25), (124, 164), (29, 12), (92, 50), (111, 63), (138, 166), (92, 59), (133, 78), (20, 48), (79, 134), (39, 61), (23, 53), (31, 66), (60, 102), (14, 4), (88, 48), (126, 83), (64, 108), (105, 146), (17, 42), (92, 45), (40, 16), (67, 119), (111, 67), (130, 166), (165, 123), (172, 180), (45, 72), (179, 161), (36, 14), (56, 81), (147, 110), (9, 15), (46, 64), (105, 150), (9, 24), (86, 109), (57, 82), (67, 114), (118, 159), (110, 66), (78, 132), (73, 35), (146, 114), (84, 41), (119, 160), (32, 12), (165, 136), (23, 52), (41, 88), (31, 65), (52, 97), (17, 5), (179, 165), (99, 56), (139, 92), (5, 12), (53, 98), (168, 137), (61, 29), (132, 80), (140, 93), (6, 13), (38, 82), (49, 82), (67, 118), (97, 131), (118, 163), (62, 30), (48, 95), (133, 81), (162, 117), (92, 138), (106, 63), (117, 78), (34, 71), (93, 129), (45, 89), (26, 48), (153, 116), (27, 49), (110, 65), (83, 57), (20, 37), (72, 38), (111, 155), (41, 87), (76, 35), (34, 75), (120, 78), (139, 91), (74, 120), (37, 80), (47, 93), (8, 22), (121, 79), (113, 75), (11, 27), (91, 47), (126, 166), (70, 122), (31, 14), (140, 168), (54, 25), (154, 112), (175, 144), (80, 135), (105, 67), (111, 150), (175, 153), (141, 169), (156, 130), (46, 17), (81, 136), (117, 68), (144, 174), (109, 64), (106, 147), (15, 38), (157, 131), (36, 79), (61, 32), (83, 38), (19, 44), (48, 80), (94, 47), (100, 136), (146, 103), (53, 24), (41, 68), (52, 77), (1, 4), (33, 73), (133, 169), (7, 20), (160, 122), (30, 12), (136, 170), (153, 110), (60, 31), (11, 26), (40, 62), (75, 38), (182, 173), (23, 9), (69, 125), (121, 163), (34, 15), (116, 66), (145, 102), (56, 24), (25, 55), (54, 100), (51, 76), (18, 6), (7, 15), (149, 117), (15, 37), (36, 78), (19, 7), (171, 132), (117, 161), (11, 21), (52, 22), (12, 4), (61, 107), (105, 61), (162, 177), (64, 32), (22, 35), (94, 140), (7, 1), (126, 101), (170, 135), (8, 2), (139, 156), (171, 136), (68, 123), (21, 48), (33, 13), (10, 20), (42, 89), (146, 173), (14, 35), (32, 71), (138, 89), (177, 169), (64, 112), (18, 5), (72, 125), (167, 134), (116, 159), (127, 159), (149, 107), (46, 91), (63, 31), (36, 77), (19, 6), (134, 82), (0, 2), (117, 160), (58, 83), (144, 104), (142, 171), (10, 24), (74, 36), (93, 49), (105, 60), (155, 128), (94, 130), (174, 159), (118, 69), (86, 46), (15, 4), (167, 129), (17, 32), (17, 41), (100, 57), (28, 50), (119, 70), (148, 115), (151, 111), (21, 38), (68, 122), (50, 83), (98, 132), (44, 21), (3, 7), (32, 70), (43, 70), (78, 37), (130, 75), (176, 182), (56, 98), (105, 149), (87, 122), (127, 158), (17, 45), (46, 90), (151, 106), (149, 173), (63, 30), (49, 95), (78, 131), (41, 20), (101, 123), (152, 107), (98, 136), (150, 174), (50, 96), (79, 132), (173, 157), (137, 82), (3, 11), (75, 125), (126, 72), (67, 32), (107, 68), (53, 97), (147, 104), (105, 144), (46, 85), (67, 117), (111, 74), (62, 29), (42, 69), (63, 110), (32, 15), (153, 174), (134, 170), (106, 62), (155, 113), (60, 104), (66, 35), (47, 21), (45, 88), (116, 157), (57, 80), (140, 96), (40, 18), (67, 121), (27, 48), (151, 105), (130, 168), (27, 57), (81, 37), (110, 73), (111, 154), (74, 34), (176, 149), (16, 29), (96, 49), (53, 78), (158, 131), (5, 1), (147, 103), (74, 128), (77, 35), (129, 82), (50, 27), (161, 123), (38, 80), (67, 116), (161, 132), (89, 125), (151, 109), (39, 17), (162, 124), (162, 133), (2, 4), (23, 36), (103, 65), (114, 65), (143, 101), (23, 54), (60, 103), (144, 173), (155, 121), (136, 80), (24, 37), (176, 162), (34, 69), (17, 7), (139, 94), (26, 55), (150, 118), (169, 131), (153, 114), (19, 34), (67, 120), (182, 177), (90, 112), (175, 147), (111, 153), (51, 22), (99, 53), (74, 118), (28, 11), (179, 171), (74, 127), (6, 1), (11, 25), (91, 45), (153, 127), (39, 16), (172, 140), (19, 47), (31, 12), (94, 50), (23, 8), (171, 181), (92, 126), (151, 175), (154, 119), (143, 100), (106, 60), (16, 5), (176, 152), (109, 62), (128, 75), (120, 71), (106, 145), (9, 2), (114, 158), (168, 129), (58, 25), (101, 57), (50, 21), (59, 88), (121, 72), (96, 137), (150, 108), (99, 133), (99, 142), (19, 42), (100, 134), (175, 146), (13, 4), (44, 71), (46, 19), (128, 79), (85, 108), (68, 37), (90, 43), (113, 72), (59, 101), (60, 29), (121, 161), (124, 68), (34, 13), (132, 170), (127, 73), (164, 122), (108, 69), (54, 98), (133, 171), (109, 61), (95, 135), (120, 79), (79, 38), (114, 157), (178, 160), (55, 80), (0, 1), (88, 123), (8, 14), (99, 141), (123, 80), (115, 76), (77, 131), (181, 170), (175, 145), (64, 30), (124, 81), (25, 57), (116, 77), (127, 77), (156, 113), (94, 138), (46, 18)]

The $\F_{547}$ family.

The 547 graphs in the family are
['KSrb`OTO?apS', 'LCpB`OTO?apSh?', 'LSRb`OTO?a_Sa@', 'JSrb`oTSST?', 'MCPB`OTO?a_Sh?a@?', 'KSpb`STO?apS', 'KCpB`oTSTGPS', 'KCrb`PTO?apS', 'KSRb`oTSSO?T', 'KSRb`OVO?apS', 'KSrbbOTO?a`S', 'KSrb`OCSSTAK', 'LCpB`OTO?aoSl?', 'LSXA_STO?acS`o', 'LCpBbOTO?a`Sh?', 'LCQJ`PPO?a_swG', 'LCPB`oTSSO?Th?', 'LCPB`OVO?apSh?', 'JSpb`sTSST?', 'J[qJhTtO?a_', 'LCpB`OCSTGPSCW', 'JCqJhpTSV@?', 'LSRb`OCSSO?TCW', 'JSRb`oVSST?', 'JSBbr_\SUQ?', 'LSRb@ODO?apSCg', 'JSrbrO^O?a_', 'JSrb`OTSS\?', 'JUrbboCC[T?', 'KTpb`STO?aoS', 'KclJf?TO?aoS', 'KCrr`PTO?aoS', 'KCpB`oTSTgOS', 'KCpF`QVO?au_', 'K[`IrSTO?acS', 'KSZAg\TO?acS', 'KSXA_sTSSMCS', 'KSXB_SvO?aow', 'KCrbbPTO?a`S', 'KCpBboTSTG@S', 'KCpBrO^O?as_', 'KCQJ`pPSV@?s', 'KCQJhPVO?a{C', 'MCPB`OCSSO?Th?CW?', 'KCPB`oVSSTS_', 'MCPB@ODO?apSh?Cg?', 'KSpb@OTSSTAW', 'KSpb`SCSSTAK', 'I[qJhttSO', 'KCoR`XCSV@PS', 'KCpB`OTSTGPs', 'KEpBboCC\GPS', 'KURbboCC[O?T', 'KSRb`OESSTAK', 'KSRb@oDSSTAS', 'ISrbro^SO', 'KSRb`OTOCapS', 'KSFbR?LO?aw[', 'KSb`bO^O?ahO', 'KSrbr?UO?a`K', 'KSpb`OTSOTO`', 'IUrbboTbg', 'KSr`BoCC[TIO', 'KUbb`_CC[THG', 'KUrbbOC?KTAI', 'LSpa@STO?aoSK_', 'JTpb`sTSSD?', 'JTpf`UVO?a_', 'Jt`bvC\O?a_', 'J\qBhTtO?a_', 'JclJf_TSSD?', 'JclNfAVO?a_', 'Jc}Bn@\O?a_', 'LCrb`P@O?aoSDG', 'JCrr`pTSSD?', 'JCrv`RVO?a_', 'LCpB`OCSTgOSCW', 'JCpF`qVSTg?', 'L?pB@QVO?au_c_', 'L?pF`OFO?au_cG', 'LCpF@QDO?au_Cg', 'J[`IrsTSPD?', 'J[`JrSvO?a_', 'J[oazT\O?a_', 'JSZAg|TSPD?', 'JSZBg\vO?a_', 'LSXA?OTSSMCSCo', 'LSXA_SCSSMCSCW', 'JSXB_svSSM?', 'LSXB?SdO?aowCg', 'JCrbrP^O?a_', 'JCpBro^STG?', 'LC`@bO^O?as_Q_', 'LCpBROLO?as_Cg', 'LCpBr?UO?as_AW', 'JCQJhpVSV@?', 'LCQJHPDO?a{CCg', 'LEPBboCC[O?Th?', 'LCPB`OESSTAKh?', 'LCPB@oDSSTS_Cg', 'LCPB`OTOCapSh?', 'JUpbBoTCsT?', 'J[oRHXpSST?', 'JSpb`STSS\?', 'JUpbbsCC[T?', 'JEoRbxCan@?', 'JEpBboTblG?', 'LCp@BoCC\GPSS_', 'LE`B`_CC\GPSQO', 'LEpBbOC?LGPSCS', 'LSR`BoCC[O?TS_', 'LUBb`_CC[O?TQO', 'JURbboEC[T?', 'JSFbR_LSUF?', 'JSrbr_USOR?', 'JSrbrO\OCa_', 'LSF`R?LO?aoKO`', 'LSFbR?KO?awO?X', 'LSb`b?UO?ahOAW', 'JSrbboCC\T?', 'K[oqHTpO?aoS', 'KSpa@sTSPcOS', 'KSpe@UVO?aeO', 'KSpb_STSSDEG', 'KTpb@OTSSDAW', 'KTpb`SCSSDAK', 'ITpf`uVSO', 'It`bvc\SO', 'I\qBhttSO', 'KPpb@UVO?aqO', 'ItDffUVQ?', 'I\oV`^rP?', 'I|_RvLxP?', 'K_lJb?TSSDQG', 'IclNfaVSO', 'Ic}Bn`\SO', 'KClHfAVO?awO', 'K_lJFAVO?aqO', 'K_lNf?FO?aqC', 'KclNb?UO?aoK', 'KclNFADO?aaS', 'Ic{VfJZP?', 'KCrf`RBO?aac', 'KCrr`PCSSDAK', 'ICrv`rVSO', 'K?rv`PFO?aqC', 'KEpBboCC\gOS', 'KCpF`QESTgAK', 'K?pB@qVSTgQO', 'K?pF`oFSTgQC', 'KCpF@qDSTgAS', 'I[`JrsvSO', 'KS`GrSvO?akO', 'K[`IqOvO?acW', 'K[`JRSdO?aaS', 'I[oRr\zP?', 'K[_axD\O?ahG', 'ISZBg|vSO', 'KSZBG\dO?aaS', 'KUXAAoTCsMCS', 'KSXB?OvSSMAW', 'KUXAasCC[MCS', 'KSXB_SeSSMAK', 'KSXB?sdSSMAS', 'KSXB_StOCaow', 'KCrbRPLO?aaS', 'KCrbr@UO?a`K', 'KC`@bo^STGHO', 'KCpBr_USTG@K', 'MC`@BOLO?as_Q_Cg?', 'MC`@b?UO?as_Q_AW?', 'MCpBR?CO?as_CgAW?', 'KCpBrO\OCas_', 'KCQJHpDSV@AS', 'KCQJhPTOCa{C', 'MCP@BoCC[O?Th?S_?', 'ME@B`_CC[O?Th?QO?', 'KEPBboEC[TS_', 'KU`b@_TCsTHG', 'KUpbBOCCsTAK', 'KUpbBOT?cTAI', 'I]qJJptCo', 'IUpbbsTbg', 'KSp`BsCC[TIO', 'KU`b`cCC[THG', 'KUp``oCC[TGW', 'KUpbbSC?KTAI', 'KCoPBxCan@IO', 'KE_R`hCan@HG', 'KEoBbPCan@Ag', 'KCp@BoTblGIO', 'MC`@@_CC\GPSS_QO?', 'MCp@BOC?LGPSS_CS?', 'KCpBboCC\GTS', 'ME`B`?C?LGPSQOCS?', 'KSRbboCC[OCT', 'KSR`BoEC[TIO', 'MUBb`?C?KO?TQOCS?', 'KUBb`_EC[THG', 'KSF`R_LSSBGP', 'KSFbR_KSUC?L', 'KSb`bO\OCahO', 'KSrbr?SOCa`K', 'MSF`R?KO?ao?O`?X?', 'KSNbR?LO?ao[', 'KSFjR?LO?awS', 'KSb`bO]O?axO', 'KCrbboCCWTS@', 'J[oqHtpSSD?', 'J[ouHVrO?a_', 'JSpe@uVSPc?', 'JsLbeSTSSD?', 'J[or_\pSSD?', 'JUpbasTKSD?', 'JSpf_UVSPa?', 'J\oRHXpSSD?', 'JVpbBoTCsD?', 'JTpf@QVSOe?', 'JVpbbsCC[D?', 'JPpb@uVSSc?', 'HtTffuV', 'H\pV`~r', 'H|`Rvlx', 'JpdbVEVO?a_', 'JTD`fUVQEC?', 'JtDbbQVQCE?', 'H|DNfVr', 'J\oU`^PP@D?', 'J_lNbAVSSa?', 'JClHfaVSUC?', 'J_lJFaVSSc?', 'J_lNf_FSS`?', 'JclNb_USSB?', 'JclNFaDSOd?', 'Hc|VfjZ', 'L?lHf?FO?awOcG', 'LClHb?UO?awO_W', 'L_lJB?UO?aqO_W', 'J_}Vf@NO?a_', 'Jc}FbH]O?a_', 'JErrbpCC[D?', 'JCrv`RESOb?', 'J?rv`pFSS`?', 'LCp@BoCC\gOSS_', 'LE`B`_CC\gOSQO', 'LEpBbOC?LgOSCS', 'JEpFbqEC\g?', 'L?pB@QESTgAKc_', 'JS`GrsvSRC?', 'LS`GRSdO?akOCg', 'L[`IQOdO?acWCg', 'J[`JrStOCa_', 'J[oRZTlO?a_', 'JSZBG|dSOd?', 'JSZBg\tOCa_', 'LUHA?_TCsMCSQO', 'LUXAAOCCsMCSCW', 'LUXAAOT?cMCSCS', 'JUXBAovCsM?', 'LSX?AsCC[MCSS_', 'LUHA_cCC[MCSQO', 'JUXBaseC[M?', 'LCrbR@CO?aaSAW', 'JCrbrP\OCa_', 'LC`@BoLSTGHOCg', 'LC`@b_USTGHOAW', 'NC`@B?CO?as_Q_Cg@K?', 'LC`@bO\OCas_Q_', 'L?tBR_SOCAs__i', 'NC@@@_CC[O?Th?S_HG?', 'LCPBboCC[OCTh?', 'LCP@BoEC[TIOh?', 'NE@B`?C?KO?Th?QOAI?', 'LE@B`_EC[THGh?', 'LU`b@?CCsTHGCW', 'LU`b@?T?cTHGCS', 'J]`J@hpCsT?', 'JUpbBOTCs\?', 'J]oRBXcCsT?', 'J]oRBXp@cT?', 'JUqJGptCrA?', 'J[qJJodCq`?', 'J]qJHosCqB?', 'JSp`BsTbic?', 'LS``@cCC[TIOQO', 'LSp`BSC?KTIOCS', 'LU`b`CC?KTHGCS', 'LUp``OC?KTGWCS', 'LC_P@hCan@IOQO', 'LCo@BPCan@IODO', 'JCoRbxCin@?', 'LE_B`@Can@HGDO', 'LE`B`_C?\GPSYO', 'LUBb`_C?[O?TYO', 'LSF`R_KSS?GP?Y', 'JSNbR_LSSF?', 'JSFjR_LSUD?', 'LSb`b?SOCahOAW', 'JTbbrO\OCa_', 'JSrrr?\OCa_', 'LSN_BCMO?aoOY@', 'LSFhR?LO?aoCO`', 'LSF`R?KO?aoKo`', 'I[ouHvrSO', 'I{MBmTtSO', 'I]ora|p_g', 'I[ov_^rSO', 'KSp`AsTKSDIO', 'KU`b_cTKSDHG', 'KUp`_oTKSDGW', 'KUpbAOTKSDAW', 'KUpbaSCKSDAK', 'KUpbaSTGCDAI', 'IUpfauVKO', 'KOpb?UVSPaQO', 'I^oRJxp_g', 'KV`b@_TCsDHG', 'KVpbBOCCsDAK', 'KVpbBOT?cDAI', 'IVpfBqVCo', 'KTp`BsCC[DIO', 'KV`b`cCC[DHG', 'KVp``oCC[DGW', 'KVpbbSC?KDAI', 'IpdbVeVSO', 'ITT`fuVo_', 'ItTbbqV_o', 'G|Vvn{', 'K?lHf_FSUCQC', 'KClHb_USUCOK', 'K_lJB_USScOK', 'Ic}Fbh]SO', 'KCqbbpCC[DI_', 'KCrpBpCC[DIO', 'KEbr``CC[DHG', 'IErvbrECW', 'MC`@@_CC\gOSS_QO?', 'MCp@BOC?LgOSS_CS?', 'KCpBboCC\gSS', 'KCpDBqEC\gIO', 'ME`B`?C?LgOSQOCS?', 'KE`F`aEC\gHG', 'KEpFbQE?LgAI', 'KApBBqEC\gQO', 'KS`GRsdSRCAS', 'KS`GrStOCakO', 'K[`IqOtOCacW', 'I[qRr\xP?', 'MUHA??CCsMCSQOCW?', 'MUHA??T?cMCSQOCS?', 'KUHB?_vCsMHG', 'KUXBAOeCsMAK', 'KUXBAOv?cMAI', 'MSH??cCC[MCSS_QO?', 'KSX@AseC[MIO', 'MUHA_CC?KMCSQOCS?', 'KUHB_ceC[MHG', 'K?vbR`SOCAoT', 'MC`@B_CSTGHOCgAW?', 'M?d@B_SOCAs_Q__i?', 'OC@@@?C?KO?Th?S_HG?a_', 'MCP@B_CC[O?Th?T_?', 'MC@APcCC[OCDh?[@?', 'MC@@@_EC[THGh?S_?', 'ME@B`_C?[O?Th?YO?', 'ME@B`?E?KTAIh?QO?', 'K]_R@HcCsTHG', 'K]_R@Hp@cTHG', 'K[`J@g`CsTIC', 'KUoR?XcCsTKG', 'KUoR?Xp@cTKG', 'K[oRBW`@cTIC', 'K]oR@Wo@cTGK', 'KSqJGodCrAIC', 'KSp`BcCC[TIo', 'KSp`BsCCKTYO', 'KCoPBpCan@YO', 'KE_B`hCan@LG', 'KUBb`_E?[TLG', 'KSN_BcMSSCL@', 'KSFhR_LSS@GP', 'KSb`bO[OCaxO', 'KTb_RCUOCan?', 'KSbpb?\OCahO', 'K?bbrO\OCau?', 'KOpbr?\OCaq_', 'KSNgZDgO?aoS', 'J[opA|p_ic?', 'J]_r_lp_iQ?', 'J]op_xp_iE?', 'J]obaTp_gi?', 'J]orAXp_ge?', 'H]ova~r', 'LS``?cTKSDIOQO', 'LSp`ASCKSDIOCW', 'LSp`ASTGCDIOCS', 'JSpdAuVKQc?', 'LU`b??TKSDHGCo', 'LU`b_CCKSDHGCW', 'LU`b_CTGCDHGCS', 'JU`f_eVKQQ?', 'LUp`_OCKSDGWCW', 'LUp`_OTGCDGWCS', 'JUpd_qVKQE?', 'JUpfAQVKOe?', 'JUpfaUEKOb?', 'JUpfaUVG?a_', 'JQpbAuVKSc?', 'JSoRJxp_j_?', 'J\oRJw`_i`?', 'J^_RHhp_iQ?', 'J^oRHwo_iB?', 'LV`b@?CCsDHGCW', 'LV`b@?T?cDHGCS', 'JV`f@aVCqQ?', 'JVpfBQV?_a_', 'LT``@cCC[DIOQO', 'LTp`BSC?KDIOCS', 'LV`b`CC?KDHGCS', 'LVp``OC?KDGWCS', 'LCab``CC[DI_QO', 'JCqfbrECYg?', 'LCbp@`CC[DIOQO', 'JCrrbpCC\D?', 'LEbr`@C?KDHGCS', 'JEbv`bECYQ?', 'NC`@@?C?LgOSS_QOAI?', 'LCp@B_CC\gOST_', 'LC`APcCC\gSC[@', 'LC`D@aEC\gHGS_', 'LCp?bSC?lgSC[@', 'LCpDBQE?LgAIS_', 'LE`B`_C?\gOSYO', 'LE`F`AE?LgAIQO', 'LA`B@aEC\gHGc_', 'LUHB??eCsMAKQO', 'LUHB??v?cMAIQO', 'NSH??CC?KMCSS_QOAI?', 'LSX?AcCC[MCST_', 'LSH@?ceC[MHGS_', 'LUHB_Ce?KMAIQO', 'NC@@@_C?[O?Th?S_LG?', 'LCPBj_CC[OCTh?', 'LCP@B_EC[TIoh?', 'LE@B`_E?[TLGh?', 'LSoR?W`@cTKGSG', 'J]qRBWp@cT?', 'JSNgZdgSSD?', 'JSfxbRIOCa_', 'L?b_RCUOCan?k?', 'LO``b?\OCahOd?', 'LSF?ZDgO?aoSJ?', 'JSNkZFiO?a_', 'K[_p?lp_icHG', 'K[op?{o_icGK', 'K[o`ATp_icAg', 'K[opA\__icAK', 'I[otA~rS_', 'K]_b_Dp_iQAg', 'K]_r?Hp_iQAW', 'I]_v_nrQO', 'K]o`_Pp_iEAg', 'K]op_X__iEAK', 'I]ot_zrOo', 'MS``?CCKSDIOQOCW?', 'MS``?CTGCDIOQOCS?', 'KSp`AcTKSDIo', 'KS`d?eVKQQIO', 'KSpdAUEKObIO', 'KSpdAUVG?aiO', 'KU`f?AVKOeHG', 'KU`f_EEKObHG', 'KU`f_EVG?ahG', 'KQ`b?eVKQQQO', 'KUpd_QEKObGW', 'KUpd_QVG?agW', 'KQp`?qVKQEQO', 'KS_RHhp_j_HG', 'KSoRHwo_j_GK', 'K\_RHg`_i`HG', 'K^_BH@p_iQAg', 'K^_RHH__iQAK', 'KV`f@AV?_ahG', 'MT``@CC?KDIOQOCS?', 'KTp`BcCC[DIo', 'MCab`@C?KDI_QOCS?', 'KCaf`bECYQI_', 'MCbp@@C?KDIOQOCS?', 'KCbqPdCC\@M@', 'KEbr``C?[DLG', 'KEbv`BE?GahG', 'ME_@B?COLgOSD_BO_', 'MC`?`CC?lgSC[@QO?', 'MC`@@_C?\gOSS_YO?', 'MC`D@AE?LgAIS_QO?', 'KCpDBaEC\gIo', 'KCpBj_CC\gSS', 'KE`F`aE?\gLG', 'MA`B@AE?LgAIQOc_?', 'MSH@?Ce?KMAIS_QO?', 'KSX@AceC[MIo', 'MC@@@_E?[TLGh?S_?', 'KUqR?Wp@cTKG', 'KSF?ZdgSSDD_', 'ISNkZfiSO', 'KOBxbRIOCar?', 'KOdhbRIOCaq_', 'KSDpbRIOCap_', 'ITf{bVwO_', 'L[_`?Dp_icHGDO', 'L[_p?L__icHGCW', 'J[_t?nrQQc?', 'L[o`?So_icGKDO', 'J[ot?}qOYc?', 'J]_f_FrDQQ?', 'J]_v?JrCqQ?', 'J]ot_ZaCYE?', 'LU_`ADCKSDAoBP', 'LS`d?EEKObIOQO', 'LU_`ACTWCDAoBP', 'LS`d?EVG?aiOQO', 'JSpdAeVKQk?', 'LQ`b?EEKObHGc_', 'LQ`b?EVG?ahGc_', 'LQp`?QEKObGWc_', 'LS_BH@p_j_HGDO', 'LS_RHH__j_HGCW', 'L\_BH?`_i`HGDO', 'LV_`BCCOKDAoBP', 'LCab``C?[DI_YO', 'LCaf`BE?Gai_QO', 'LCbo`DC?l@M@QO', 'LCbp@`C?[DIOYO', 'JEbv`bE?ZQ?', 'LM_@BWCOLgOSDo', 'LC`@bSC?lgSC[@', 'LC`D@aE?\gLGS_', 'LA`B@aE?\gLGc_', 'JPB{rRwOCa_', 'JPdkjRwOCa_', 'K[_d?FrDQcHG', 'K[_t?NaCYcHG', 'KU_dAFEKOYAp', 'KU_dAEVW?YAp', 'KCaf`bE?ZQI_', 'KCbpbTC?l@M@', 'KM_DBYEOLgAw']

The 1710 Triangle-Y edges are
[(373, 394), (90, 42), (108, 176), (286, 362), (246, 146), (430, 492), (371, 442), (216, 159), (281, 368), (127, 81), (209, 120), (496, 442), (228, 133), (201, 116), (507, 451), (104, 183), (70, 41), (84, 125), (508, 452), (313, 213), (283, 190), (21, 41), (302, 203), (479, 510), (318, 413), (337, 426), (90, 140), (164, 89), (356, 439), (322, 419), (249, 169), (471, 398), (497, 536), (521, 484), (532, 493), (152, 92), (131, 69), (455, 395), (126, 219), (71, 140), (90, 153), (245, 176), (488, 428), (480, 424), (499, 437), (151, 248), (112, 177), (263, 346), (130, 82), (181, 276), (500, 438), (152, 249), (196, 292), (223, 129), (215, 125), (314, 247), (514, 458), (258, 352), (400, 472), (327, 222), (119, 193), (259, 353), (270, 362), (281, 371), (408, 332), (126, 88), (104, 186), (29, 12), (463, 389), (145, 79), (23, 53), (14, 4), (292, 363), (115, 172), (119, 62), (303, 228), (462, 401), (195, 286), (374, 288), (325, 252), (403, 351), (136, 236), (388, 308), (74, 32), (391, 462), (136, 92), (389, 309), (414, 482), (213, 312), (392, 463), (218, 161), (469, 417), (265, 358), (326, 225), (212, 123), (392, 319), (483, 437), (315, 215), (155, 83), (174, 96), (32, 12), (285, 192), (544, 532), (24, 8), (444, 365), (484, 438), (297, 203), (167, 93), (251, 172), (418, 349), (321, 416), (363, 269), (480, 525), (377, 432), (84, 36), (221, 306), (284, 362), (384, 449), (424, 485), (77, 32), (410, 321), (74, 143), (425, 486), (472, 418), (88, 163), (406, 472), (72, 38), (425, 342), (257, 349), (280, 369), (306, 241), (299, 202), (278, 179), (270, 175), (262, 171), (85, 129), (184, 108), (303, 208), (295, 204), (127, 211), (354, 439), (181, 102), (313, 258), (117, 203), (316, 412), (128, 212), (335, 425), (534, 491), (457, 387), (134, 228), (220, 151), (476, 522), (468, 518), (121, 65), (527, 487), (511, 479), (83, 38), (109, 176), (514, 490), (1, 4), (393, 465), (68, 30), (305, 388), (380, 302), (391, 311), (265, 171), (308, 398), (521, 542), (214, 125), (298, 204), (157, 85), (168, 94), (26, 10), (460, 388), (18, 6), (299, 205), (183, 259), (27, 11), (172, 100), (19, 7), (511, 469), (323, 418), (514, 480), (12, 4), (471, 518), (157, 242), (130, 225), (430, 337), (289, 361), (135, 74), (127, 70), (75, 145), (134, 231), (456, 394), (141, 239), (385, 450), (431, 337), (383, 297), (423, 333), (82, 40), (315, 391), (386, 451), (540, 509), (193, 285), (157, 219), (389, 462), (463, 411), (543, 520), (400, 471), (74, 41), (327, 221), (90, 165), (54, 99), (209, 122), (268, 171), (104, 185), (311, 398), (182, 104), (108, 191), (508, 539), (33, 17), (466, 393), (178, 255), (90, 142), (82, 138), (407, 343), (327, 234), (157, 88), (130, 71), (536, 493), (15, 4), (219, 148), (404, 310), (469, 439), (134, 77), (452, 386), (405, 311), (74, 31), (159, 255), (378, 293), (488, 430), (433, 494), (126, 77), (184, 284), (477, 420), (181, 278), (242, 145), (234, 141), (396, 468), (44, 16), (444, 364), (208, 124), (119, 195), (218, 317), (167, 92), (545, 532), (343, 434), (230, 148), (341, 244), (196, 271), (342, 245), (367, 418), (414, 350), (141, 75), (472, 440), (303, 253), (463, 391), (489, 529), (226, 155), (96, 45), (132, 227), (126, 67), (184, 274), (406, 350), (461, 402), (129, 78), (466, 517), (433, 340), (132, 83), (483, 426), (155, 252), (107, 175), (198, 293), (278, 322), (226, 132), (189, 244), (425, 341), (484, 427), (523, 498), (147, 247), (199, 294), (410, 477), (457, 409), (362, 437), (229, 173), (76, 43), (241, 147), (261, 354), (281, 183), (520, 465), (243, 336), (271, 175), (77, 44), (181, 101), (6, 20), (338, 430), (475, 435), (48, 102), (155, 85), (166, 94), (24, 10), (248, 163), (320, 417), (545, 535), (495, 534), (321, 418), (114, 168), (333, 243), (165, 250), (488, 531), (480, 527), (67, 129), (428, 336), (41, 76), (87, 43), (214, 147), (320, 394), (383, 450), (110, 175), (68, 29), (88, 44), (421, 333), (305, 387), (380, 301), (405, 474), (424, 487), (391, 310), (416, 483), (410, 323), (394, 464), (504, 452), (279, 370), (63, 108), (516, 462), (188, 108), (251, 164), (343, 247), (342, 431), (313, 404), (303, 210), (323, 417), (475, 402), (181, 104), (198, 273), (254, 174), (165, 96), (490, 530), (534, 493), (13, 4), (537, 498), (134, 230), (467, 439), (239, 166), (460, 400), (372, 287), (484, 528), (476, 524), (155, 209), (26, 58), (91, 44), (72, 30), (438, 353), (502, 517), (201, 297), (467, 416), (387, 307), (486, 429), (219, 314), (251, 154), (390, 312), (290, 374), (182, 283), (263, 357), (94, 170), (221, 131), (313, 214), (224, 136), (324, 223), (202, 117), (254, 164), (325, 224), (216, 317), (356, 440), (482, 436), (276, 188), (467, 393), (430, 362), (341, 433), (467, 429), (460, 390), (339, 243), (331, 239), (497, 537), (95, 148), (142, 80), (364, 272), (482, 413), (514, 482), (460, 511), (3, 6), (368, 284), (371, 289), (89, 45), (134, 233), (400, 352), (320, 243), (500, 439), (71, 33), (296, 380), (396, 467), (407, 476), (408, 477), (276, 178), (400, 473), (189, 289), (56, 25), (515, 459), (182, 106), (29, 13), (105, 188), (305, 213), (345, 249), (183, 107), (294, 203), (473, 434), (126, 210), (514, 472), (346, 250), (82, 140), (543, 535), (335, 240), (119, 207), (126, 66), (528, 491), (448, 382), (182, 119), (388, 453), (81, 36), (478, 526), (157, 211), (377, 443), (389, 454), (463, 403), (421, 486), (440, 499), (367, 286), (159, 257), (66, 29), (119, 184), (85, 42), (170, 266), (82, 153), (230, 137), (422, 487), (148, 247), (200, 294), (440, 355), (499, 441), (184, 286), (56, 100), (9, 25), (290, 187), (222, 132), (322, 256), (181, 280), (273, 363), (244, 336), (315, 216), (207, 274), (327, 226), (339, 429), (457, 421), (330, 237), (469, 395), (531, 492), (469, 431), (133, 73), (70, 133), (10, 2), (484, 416), (103, 50), (207, 287), (114, 59), (282, 317), (481, 526), (429, 336), (488, 422), (473, 522), (421, 332), (480, 418), (458, 399), (77, 33), (69, 29), (466, 519), (165, 262), (417, 483), (409, 479), (428, 492), (81, 39), (406, 473), (298, 382), (248, 152), (280, 370), (66, 32), (92, 170), (52, 97), (299, 383), (203, 266), (410, 479), (418, 340), (329, 262), (261, 356), (53, 98), (232, 329), (313, 403), (200, 117), (222, 135), (303, 209), (173, 99), (233, 150), (31, 15), (296, 206), (316, 413), (174, 100), (191, 269), (32, 16), (544, 536), (358, 266), (516, 474), (128, 69), (52, 110), (406, 342), (284, 353), (530, 494), (26, 57), (151, 88), (403, 309), (390, 455), (157, 253), (391, 456), (423, 488), (439, 353), (377, 292), (161, 259), (454, 512), (172, 268), (305, 389), (240, 143), (405, 476), (432, 493), (232, 139), (42, 15), (61, 28), (8, 22), (246, 339), (540, 520), (233, 140), (273, 176), (216, 316), (276, 367), (187, 289), (54, 25), (308, 399), (521, 543), (279, 372), (514, 540), (484, 517), (342, 433), (95, 147), (194, 269), (460, 425), (412, 348), (472, 399), (323, 419), (117, 171), (195, 270), (154, 89), (413, 349), (365, 272), (357, 268), (472, 520), (134, 232), (515, 481), (220, 155), (490, 424), (175, 269), (187, 243), (59, 94), (48, 84), (387, 453), (371, 445), (390, 458), (258, 159), (278, 366), (90, 166), (518, 464), (260, 348), (127, 84), (312, 395), (486, 431), (91, 167), (271, 363), (57, 25), (282, 372), (68, 34), (442, 361), (460, 415), (105, 187), (305, 212), (36, 87), (283, 193), (368, 417), (186, 260), (69, 120), (543, 534), (306, 212), (350, 255), (536, 494), (515, 471), (448, 381), (7, 1), (400, 341), (8, 2), (286, 355), (361, 269), (248, 328), (375, 289), (533, 497), (93, 45), (159, 256), (471, 522), (82, 152), (3, 8), (67, 29), (171, 266), (382, 449), (489, 432), (181, 279), (520, 499), (492, 437), (396, 469), (415, 482), (134, 91), (283, 183), (367, 442), (521, 500), (44, 17), (229, 328), (264, 169), (323, 255), (61, 106), (503, 451), (278, 369), (515, 461), (546, 534), (326, 238), (231, 149), (474, 401), (367, 275), (197, 272), (137, 78), (400, 308), (138, 79), (463, 513), (274, 348), (455, 509), (411, 322), (28, 63), (166, 262), (285, 362), (177, 271), (418, 483), (10, 14), (323, 245), (463, 405), (448, 505), (119, 186), (92, 169), (31, 73), (83, 120), (3, 11), (433, 498), (240, 332), (400, 321), (104, 179), (243, 337), (37, 89), (219, 129), (210, 160), (403, 475), (255, 348), (410, 334), (263, 172), (181, 282), (48, 18), (242, 149), (282, 185), (40, 14), (93, 169), (273, 365), (521, 467), (296, 205), (315, 218), (339, 431), (151, 231), (192, 269), (186, 109), (16, 43), (528, 483), (74, 133), (352, 257), (144, 228), (49, 76), (494, 426), (392, 335), (458, 509), (495, 427), (122, 65), (415, 318), (407, 314), (377, 291), (172, 267), (205, 301), (37, 79), (210, 150), (490, 433), (9, 17), (455, 512), (69, 31), (381, 297), (61, 27), (234, 135), (388, 458), (276, 366), (187, 288), (288, 191), (279, 371), (406, 475), (298, 384), (82, 122), (248, 154), (299, 385), (410, 481), (517, 464), (281, 187), (47, 20), (313, 405), (181, 105), (313, 261), (252, 165), (144, 74), (304, 212), (416, 353), (128, 215), (534, 494), (26, 59), (6, 1), (446, 502), (457, 511), (176, 269), (179, 274), (541, 510), (146, 97), (439, 499), (72, 31), (325, 248), (180, 275), (127, 83), (420, 485), (431, 494), (290, 375), (49, 20), (94, 171), (128, 84), (209, 158), (213, 308), (234, 331), (305, 391), (5, 13), (460, 414), (183, 285), (36, 86), (42, 17), (443, 361), (155, 223), (246, 341), (264, 358), (216, 318), (109, 192), (40, 92), (513, 541), (446, 371), (35, 13), (309, 402), (22, 43), (341, 434), (515, 470), (328, 235), (416, 464), (294, 358), (113, 54), (431, 363), (95, 41), (486, 420), (379, 294), (128, 74), (220, 157), (405, 468), (479, 417), (276, 323), (134, 90), (501, 441), (217, 124), (369, 401), (368, 442), (408, 478), (427, 491), (186, 285), (372, 412), (338, 270), (37, 13), (281, 373), (220, 134), (38, 14), (311, 401), (291, 194), (172, 93), (313, 218), (105, 189), (297, 359), (108, 194), (540, 525), (426, 360), (335, 241), (347, 252), (528, 492), (448, 383), (492, 426), (28, 62), (101, 46), (467, 518), (463, 404), (315, 240), (460, 515), (386, 300), (138, 235), (82, 154), (322, 401), (368, 288), (404, 470), (411, 478), (403, 474), (181, 281), (434, 498), (261, 161), (234, 144), (400, 356), (500, 443), (521, 466), (205, 117), (231, 138), (307, 393), (214, 314), (254, 158), (185, 287), (340, 426), (218, 320), (111, 194), (160, 86), (546, 536), (28, 52), (470, 397), (134, 70), (334, 244), (104, 47), (115, 56), (21, 49), (215, 143), (489, 532), (535, 499), (126, 214), (447, 386), (3, 0), (496, 427), (473, 523), (463, 515), (448, 386), (474, 524), (489, 424), (234, 134), (444, 501), (382, 297), (481, 419), (177, 273), (429, 494), (448, 507), (188, 288), (214, 160), (410, 480), (238, 145), (55, 23), (340, 272), (240, 334), (232, 330), (200, 118), (105, 146), (411, 481), (355, 437), (263, 174), (93, 171), (106, 190), (472, 433), (223, 137), (304, 211), (107, 191), (20, 43), (511, 540), (417, 353), (428, 362), (52, 111), (151, 233), (429, 363), (140, 80), (425, 334), (370, 398), (469, 520), (84, 41), (281, 320), (396, 307), (495, 429), (139, 236), (151, 210), (161, 260), (321, 398), (213, 307), (305, 390), (406, 356), (183, 284), (50, 20), (202, 297), (288, 337), (422, 337), (140, 93), (252, 154), (196, 110), (502, 445), (276, 368), (494, 441), (199, 264), (258, 350), (125, 86), (63, 111), (51, 20), (317, 256), (336, 269), (309, 401), (300, 203), (200, 265), (376, 427), (36, 13), (530, 485), (342, 434), (313, 407), (66, 121), (221, 144), (496, 528), (67, 122), (59, 118), (472, 436), (158, 96), (366, 274), (88, 37), (380, 294), (479, 416), (131, 227), (410, 316), (146, 243), (221, 157), (321, 244), (232, 166), (432, 340), (243, 175), (457, 513), (491, 426), (188, 245), (387, 454), (541, 512), (258, 160), (77, 148), (33, 78), (272, 360), (406, 323), (91, 168), (442, 362), (228, 173), (334, 420), (519, 465), (292, 194), (443, 363), (295, 199), (321, 257), (19, 35), (146, 76), (109, 194), (442, 483), (40, 94), (347, 251), (544, 530), (113, 200), (181, 218), (147, 76), (228, 150), (51, 108), (18, 47), (486, 530), (493, 426), (224, 152), (102, 46), (154, 93), (460, 514), (479, 527), (497, 432), (220, 303), (427, 336), (486, 422), (7, 15), (328, 250), (453, 510), (460, 406), (204, 300), (423, 338), (55, 91), (142, 96), (47, 87), (8, 16), (52, 22), (245, 337), (216, 310), (229, 329), (316, 397), (75, 42), (308, 393), (201, 267), (186, 287), (279, 186), (230, 330), (101, 179), (62, 108), (333, 422), (319, 258), (331, 232), (28, 51), (142, 73), (433, 365), (446, 484), (532, 487), (315, 409), (357, 262), (396, 339), (415, 352), (113, 167), (98, 43), (28, 64), (0, 2), (467, 520), (141, 90), (353, 269), (58, 92), (144, 95), (157, 214), (456, 510), (448, 506), (167, 264), (386, 302), (220, 126), (67, 33), (240, 333), (70, 38), (403, 476), (255, 349), (48, 19), (307, 395), (41, 16), (33, 12), (371, 416), (97, 176), (90, 137), (543, 528), (276, 184), (122, 89), (218, 322), (279, 189), (149, 79), (17, 45), (163, 99), (529, 485), (193, 270), (326, 242), (285, 353), (112, 53), (57, 117), (231, 153), (85, 35), (71, 137), (229, 165), (392, 457), (422, 336), (513, 454), (140, 92), (85, 156), (144, 242), (425, 490), (392, 313), (470, 412), (388, 459), (403, 322), (542, 517), (206, 302), (267, 169), (289, 336), (506, 450), (214, 162), (280, 373), (251, 346), (337, 269), (329, 265), (289, 192), (301, 203), (313, 406), (163, 89), (290, 193), (59, 117), (185, 256), (317, 412), (144, 75), (344, 249), (155, 90), (410, 459), (443, 493), (88, 36), (34, 65), (99, 45), (5, 1), (520, 483), (151, 91), (355, 272), (477, 526), (77, 147), (2, 4), (168, 265), (111, 176), (391, 459), (169, 266), (147, 98), (213, 309), (313, 396), (139, 94), (240, 146), (364, 441), (392, 460), (395, 465), (222, 128), (69, 35), (95, 173), (246, 342), (204, 116), (40, 93), (350, 435), (544, 529), (177, 98), (277, 185), (220, 325), (113, 199), (44, 99), (159, 86), (51, 107), (351, 256), (530, 487), (28, 11), (194, 272), (66, 123), (18, 46), (132, 68), (151, 81), (55, 113), (95, 42), (106, 51), (347, 263), (406, 312), (472, 523), (221, 303), (361, 426), (453, 509), (410, 318), (383, 301), (150, 99), (154, 249), (146, 245), (232, 168), (11, 20), (511, 486), (392, 306), (504, 447), (131, 85), (88, 160), (387, 456), (406, 469), (186, 286), (53, 22), (226, 130), (198, 111), (390, 461), (77, 150), (497, 444), (189, 291), (101, 178), (62, 107), (33, 80), (218, 125), (38, 15), (51, 97), (210, 121), (334, 422), (26, 40), (18, 36), (339, 271), (315, 408), (127, 208), (338, 428), (325, 229), (468, 394), (319, 414), (306, 215), (446, 375), (16, 4), (427, 361), (90, 38), (82, 34), (275, 349), (113, 58), (0, 1), (446, 496), (438, 492), (91, 39), (131, 75), (83, 35), (75, 31), (386, 301), (83, 156), (508, 448), (221, 126), (261, 162), (253, 158), (511, 453), (307, 394), (41, 15), (493, 441), (97, 175), (256, 348), (356, 435), (248, 344), (42, 96), (319, 404), (206, 118), (218, 321), (298, 201), (438, 361), (37, 17), (62, 110), (316, 255), (228, 142), (112, 196), (131, 209), (115, 201), (134, 71), (334, 245), (112, 52), (57, 116), (315, 411), (115, 57), (354, 259), (533, 490), (71, 136), (105, 49), (496, 428), (539, 506), (459, 397), (157, 95), (222, 304), (75, 142), (463, 516), (209, 142), (293, 364), (374, 438), (144, 241), (404, 317), (57, 93), (82, 37), (378, 444), (345, 267), (367, 291), (178, 275), (218, 311), (251, 345), (370, 445), (396, 354), (55, 24), (64, 109), (210, 163), (48, 21), (40, 17), (293, 197), (326, 231), (107, 192), (286, 194), (511, 541), (248, 167), (167, 99), (130, 68), (418, 355), (152, 235), (100, 45), (85, 145), (116, 169), (288, 361), (374, 284), (27, 60), (104, 51), (477, 525), (236, 170), (375, 285), (487, 426), (139, 237), (85, 37), (71, 139), (277, 207), (229, 167), (70, 30), (222, 127), (263, 165), (513, 456), (140, 94), (85, 158), (373, 445), (365, 441), (392, 315), (215, 124), (258, 351), (125, 87), (269, 360), (177, 97), (495, 443), (208, 121), (220, 324), (319, 217), (44, 98), (310, 397), (351, 435), (321, 412), (531, 487), (510, 464), (21, 7), (27, 50), (141, 72), (366, 419), (144, 77), (432, 364), (535, 493), (447, 380), (500, 535), (106, 50), (291, 361), (480, 413), (411, 462), (146, 244), (38, 73), (392, 305), (176, 272), (475, 419), (81, 34), (387, 455), (233, 168), (398, 464), (217, 160), (344, 264), (77, 149), (136, 235), (33, 79), (399, 465), (261, 351), (213, 311), (231, 328), (284, 191), (39, 14), (252, 158), (128, 208), (335, 421), (155, 82), (541, 526), (306, 214), (259, 175), (51, 109), (17, 4), (148, 78), (161, 97), (66, 125), (113, 57), (527, 483), (303, 217), (83, 34), (102, 47), (88, 149), (162, 98), (246, 177), (497, 433), (84, 35), (409, 320), (95, 44), (457, 396), (182, 277), (153, 250), (120, 73), (405, 471), (11, 22), (424, 340), (416, 336), (88, 162), (279, 367), (417, 337), (409, 333), (101, 180), (62, 109), (260, 353), (352, 436), (202, 268), (334, 424), (161, 87), (353, 437), (30, 12), (324, 230), (315, 410), (287, 348), (533, 489), (165, 93), (525, 485), (58, 116), (23, 9), (135, 70), (127, 66), (306, 217), (97, 43), (90, 40), (375, 438), (279, 321), (137, 237), (75, 33), (400, 467), (167, 265), (354, 271), (453, 393), (178, 274), (393, 464), (220, 127), (379, 300), (32, 76), (311, 394), (70, 39), (363, 441), (341, 273), (221, 128), (441, 360), (460, 410), (511, 455), (244, 340), (71, 40), (265, 170), (308, 397), (323, 260), (187, 107), (34, 14), (25, 45), (218, 323), (111, 197), (157, 84), (130, 67), (141, 225), (260, 176), (26, 9), (18, 5), (112, 198), (375, 428), (261, 177), (253, 173), (513, 478), (131, 67), (126, 217), (71, 138), (105, 51), (130, 224), (164, 100), (102, 125), (227, 156), (445, 464), (141, 238), (520, 494), (46, 86), (71, 30), (542, 518), (382, 300), (407, 473), (521, 495), (193, 284), (246, 147), (389, 461), (543, 519), (216, 124), (396, 320), (122, 80), (188, 291), (208, 120), (400, 470), (327, 220), (66, 36), (279, 180), (319, 216), (24, 39), (290, 338), (318, 257), (55, 26), (220, 130), (67, 37), (332, 420), (104, 184), (64, 111), (190, 107), (182, 103), (515, 541), (21, 6), (253, 163), (513, 468), (141, 71), (336, 426), (535, 492), (508, 538), (447, 379), (118, 203), (359, 266), (338, 243), (356, 260), (208, 133), (104, 161), (218, 146), (374, 430), (411, 317), (481, 412), (459, 510), (233, 167), (125, 76), (244, 176), (304, 227), (42, 78), (106, 62), (533, 544), (238, 138), (356, 273), (241, 143), (421, 339), (213, 310), (218, 159), (70, 32), (295, 379), (381, 302), (80, 45), (246, 343), (6, 16), (211, 156), (296, 200), (193, 107), (226, 141), (350, 436), (35, 15), (220, 326), (184, 260), (545, 531), (110, 194), (189, 109), (36, 16), (437, 360), (509, 465), (440, 365), (66, 124), (132, 69), (151, 82), (55, 114), (114, 200), (155, 238), (118, 170), (225, 153), (103, 47), (23, 54), (414, 470), (221, 304), (292, 364), (538, 505), (154, 250), (447, 503), (435, 348), (198, 292), (226, 131), (291, 340), (325, 253), (505, 449), (229, 136), (436, 349), (81, 121), (312, 399), (457, 408), (210, 122), (313, 400), (320, 259), (211, 123), (121, 86), (162, 87), (166, 237), (179, 256), (321, 260), (173, 96), (540, 527), (39, 16), (31, 12), (23, 8), (180, 257), (319, 415), (347, 254), (158, 89), (446, 376), (23, 44), (329, 236), (128, 66), (320, 416), (515, 475), (9, 2), (362, 269), (414, 316), (132, 72), (511, 477), (404, 351), (91, 40), (376, 289), (29, 65), (102, 49), (461, 512), (239, 139), (161, 256), (234, 326), (213, 123), (479, 422), (324, 219), (267, 359), (134, 95), (342, 273), (313, 246), (245, 340), (195, 110), (541, 518), (214, 123), (34, 13), (277, 179), (124, 86), (268, 359), (260, 355), (341, 429), (312, 402), (199, 116), (419, 348), (439, 363), (115, 202), (150, 80), (19, 5), (511, 467), (30, 14), (116, 203), (409, 456), (470, 435), (540, 530), (280, 311), (58, 118), (130, 223), (143, 76), (101, 159), (135, 72), (127, 68), (335, 246), (459, 398), (371, 285), (475, 522), (134, 229), (536, 501), (293, 365), (120, 65)]

The 229 cousins that have $\delta(G) \geq 3$ are
[3, 6, 8, 11, 16, 18, 20, 21, 22, 23, 24, 27, 28, 32, 36, 39, 41, 43, 44, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 60, 61, 62, 63, 66, 70, 74, 76, 77, 81, 84, 86, 87, 88, 91, 95, 97, 98, 99, 101, 102, 103, 104, 105, 106, 107, 108, 110, 112, 113, 114, 119, 121, 123, 124, 125, 126, 127, 128, 133, 134, 135, 143, 144, 146, 147, 148, 149, 150, 151, 157, 159, 160, 161, 162, 163, 167, 168, 173, 175, 177, 178, 179, 181, 182, 183, 184, 185, 187, 188, 190, 191, 193, 195, 196, 199, 200, 207, 208, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 228, 229, 230, 231, 232, 233, 234, 240, 241, 242, 243, 246, 247, 248, 253, 256, 258, 259, 261, 264, 265, 270, 271, 274, 276, 277, 278, 280, 281, 282, 283, 284, 288, 290, 294, 295, 296, 303, 304, 305, 306, 307, 309, 310, 311, 313, 314, 315, 317, 319, 320, 322, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 335, 338, 339, 343, 344, 351, 354, 358, 366, 368, 369, 373, 374, 379, 380, 387, 389, 391, 392, 394, 396, 401, 403, 404, 405, 407, 408, 409, 411, 421, 423, 447, 454, 456, 457, 462, 463, 468, 474, 476, 478, 503, 504, 513, 516, 524]

Of those, the 52 that do not have a $G-e$ IK minor are
[3, 8, 11, 22, 23, 24, 27, 28, 43, 52, 53, 54, 55, 60, 61, 63, 76, 86, 87, 98, 112, 113, 114, 123, 124, 125, 143, 147, 160, 162, 196, 199, 200, 212, 214, 215, 217, 241, 247, 290, 295, 296, 306, 314, 338, 374, 401, 423, 462, 474, 516, 524]

Many of these 52 graphs are ancestors of Cousins 327 or 392, both of which are IK but not MMIK. By deleting an edge of Cousin 327, we obtain Cousin 35 of the $H_8+e$ family, and, by deleting an edge of Cousin 392, we obtain Cousin 42 of the $H_8+e$ family. Cousins 35 and 42 are IK.

This leaves 27 cousins
[3, 8, 11, 22, 23, 24, 27, 28, 52, 53, 54, 55, 60, 61, 63, 112, 113, 114, 196, 199, 200, 290, 295, 296, 338, 374, 423]
Many of these have one of the following seven Cousins as a descendant: 2, 25, 111, 116,  117, 292, and 430. We can see that these seven are nIK by contracting an edge on the degree 2 vertex to obtain nIK Cousins 15, 15, 14, 14, 14, 19, and 19 respectively in the $H_8+e$ family.

This leaves the five cousins 11, 22, 27, 53, and 60. All but Cousin 60 are ancestors of 
Cousin 22. Cousin 22 appears to the left in Figure 8 and Cousin 60 to the right.

The $\F_{668}$ family.

The 668 graphs in the family are
['KSrb`OTOCa`S', 'LCpB`OTOCa`Sh?', 'LOrb`OTO?A`ScA', 'JSrbpO^OCa_', 'M?pB`OTO?A`Sh?cA?', 'KSpb`STOCa`S', 'KCpBpO^OCas_', 'KCrb`PTOCa`S', 'KSrb`OVO?a`S', 'KOrb`OTOSa`S', 'KOrbpO^O?Aq@', 'KSb``O^OCahO', 'KSrbPOLOCaaS', 'KSrbp?UOCa`K', 'LCpB`OTOCA`Sj?', 'LPpA_STO@A`S`o', 'LCpB`OVO?a`Sh?', 'L?qR`PPO?I`SwG', 'L?pB`OTOSa`Sh?', 'L?pBpO^O?Aq@h?', 'JSpbpS^OCa_', 'J[oJhTtOCa_', 'LC`@`O^OCas_Q_', 'LCpBPOLOCas_Cg', 'LCpBp?UOCas_AW', 'JCrbpP^OCa_', 'LSrb`OTO?a`??h', 'JSrb`oVSOT?', 'JOrbpO^OSa_', 'LOb``O^O?Aq@Q_', 'LOrbPOLO?Aq@Cg', 'LOrbp?UO?Aq@AW', 'LSb`@OLOCahOCg', 'LSb``?UOCahOAW', 'JSrb`O^PCa_', 'LSrbP?COCaaSAW', 'JSrbpOVODa_', 'KSxb`STOCA`S', 'KDtV@QFOCA`S', 'KCrj`PTOCA`S', 'KCpBdOToTW@S', 'KCpBpO^OCAt_', 'KSpR_sfO@A`S', 'KPrAg\TO@A`S', 'KPpA`STWSM@S', 'KPpAoS^O@Aow', 'MCpB`OTO?a`?h??h?', 'KCrb`PVO?a`S', 'KCpB`oVSTG@S', 'K?qR`XPPV@@S', 'K?qRpPZO?I{C', 'K?pBpO^OSas_', 'M?`@`O^O?Aq@h?Q_?', 'M?pBPOLO?Aq@h?Cg?', 'M?pBp?UO?Aq@h?AW?', 'KS```S^OCahO', 'KSpbPSLOCaaS', 'KSpb`?^OCa`W', 'KSpbpCUOCa`K', 'KSpbpO[OCa_[', 'I[qRp\zP?', 'MC`@@OLOCas_Q_Cg?', 'MC`@`?UOCas_Q_AW?', 'KCpB`O^PCas_', 'MCpBP?COCas_CgAW?', 'KCoRXPLOCa{C', 'KCoJpHUOCa{C', 'KCpBpOVODas_', 'KCr`pO\OCagS', 'KOb``O^OSahO', 'KOrbPOLOSaaS', 'KOrbp?UOSa`K', 'MOb`@OLO?Aq@Q_Cg?', 'MOb``?UO?Aq@Q_AW?', 'KOrb`O^P?Aq@', 'MOrbP?CO?Aq@CgAW?', 'KOrbpOVO@Aq@', 'MSb`@?COCahOCgAW?', 'KSq`b@U@Ca`q', 'KSb``O]OCaxO', 'KSb``OVODahO', 'KSrbP?LOCaas', 'KSrbPODODaaS', 'KCrbpOVO?as@', 'LSpb_CTOCA`SIO', 'JO|f`UVOCA_', 'JSxbdSToOT?', 'JSxbpS^OCA_', 'J[wJhTtOCA_', 'LDtV@QDOCA`??h', 'JDtVDQFoOT?', 'JFsNHRVOCA_', 'LCab`PTOCA`SR?', 'JCrjdPToOT?', 'JCrjpP^OCA_', 'LCPB`?ToTW@SaO', 'JCpBtO^oTW?', 'LC`@`O^OCAt_Q_', 'LCpBPOLOCAt_Cg', 'LCpBp?UOCAt_AW', 'LSpR_sdO@A`??h', 'JSpR`sfWOT?', 'JUoJgtvO@A_', 'JPrAh\TWOT?', 'JPrAw\^O@A_', 'JPpApS^WSM?', 'LP`?_S^O@AowQ_', 'LPpAOSLO@AowCg', 'LPpA_?^O@AowAo', 'LPpAoCUO@AowAW', 'LPpAoO[O@Aow?w', 'LCr``OTO?a`SOg', 'J?qRpXZPV@?', 'L?qPpOXO?I{COg', 'L?qRPPHO?I{CCg', 'L?qRp@QO?I{CAW', 'L?`@`O^OSas_Q_', 'L?pBPOLOSas_Cg', 'L?pBp?UOSas_AW', 'N?`@@OLO?Aq@h?Q_AS?', 'N?`@`?UO?Aq@h?Q_@K?', 'L?pB`O^P?Aq@h?', 'N?pBP?CO?Aq@h?Cg@K?', 'L?pBpOVO@Aq@h?', 'LS``@SLOCahOCg', 'LS```O[OCahO?w', 'JSpb`S^PCa_', 'LSpb@?LOCaaSAo', 'LSpbPCCOCaaSAW', 'J[oRXTlOCa_', 'J[oBxX{OCa_', 'J[qPp[xPAD?', 'NC`@@?COCas_Q_Cg@K?', 'LE_B@PL@Cas_Bc', 'LC`@`ONOCas_Y_', 'LCo@b@U@Cas_Bc', 'LC`@`OVODas_Q_', 'LCoJPHCOCa{CCg', 'LCpBPODODas_Cg', 'LCpBP?LOCas_Dg', 'LCoHpGSOCa{COg', 'JCojv@VODg_', 'LOb``O]O?Aq@q_', 'LOb``OVO@Aq@Q_', 'LOrbPODO@Aq@Cg', 'LOrbP?LO?Aq@Dg', 'LSb`@OKOCaxOCg', 'LSb`@ODODahOCg', 'LSb`@?LOCahODg', 'Jsqhr@UBCa_', 'J[q`_\U@V__', 'JSj`eS]ODo_', 'LCb``OVO?ahOgA', 'JSrbOklOD`_', 'LCrbPODO?aaSgA', 'K[oj_LpOCA`S', 'KSpbcCToPQ@S', 'KSpboC^OCAdG', 'KO|f@UDOCAaS', 'IO|fdUVoO', 'IW}F`^rP?', 'KCxb_SToOTSG', 'KSXb`CToOTPG', 'ISxbtS^oO', 'I[wJlTtoO', 'KSh``S^OCAhO', 'KSpa`S^OCAdO', 'KSxbPSLOCAaS', 'KSxb`?^OCA`W', 'KSxbpCUOCA`K', 'KSxbpO[OCA_[', 'I[yBp\zP?', 'KS_JhTtOCAl?', 'KFsFHRTOCA`_', 'KDTV@AFoOTPG', 'IFsNLRVoO', 'KBsNHPFOCAqC', 'KD_NHRVOCAj?', 'KFsLHQTOCAgS', 'KCabdPToQW@S', 'KCabpP^OCAh_', 'KCRj`@ToOTPG', 'ICrjtP^oO', 'KCrhpO\OCAgS', 'KCrjPPLOCAaS', 'KCrbpPROCA`c', 'KCrjp@UOCA`K', 'KcPBf?TaTW@S', 'KCPBp?^oTWPG', 'KC`@dO^oTWHO', 'KCpBTOLoTWAS', 'KCpBt?UoTW@K', 'MC`@@OLOCAt_Q_Cg?', 'MC`@`?UOCAt_Q_AW?', 'KCpB`O^PCAt_', 'MCpBP?COCAt_CgAW?', 'KCpBpOVODAt_', 'KUoHgstO@AgS', 'KUoJGtdO@AaS', 'IPrAx\^WO', 'KPr?w[\O@AgS', 'KPrAW\LO@AaS', 'KPrAwX[O@A_[', 'KP`?`S^WSMHO', 'KPpAPSLWSMAS', 'KPpA`?^WSM@W', 'KPpApCUWSM@K', 'KPpApO[WSM?[', 'MP`??SLO@AowQ_Cg?', 'MP`?_O[O@AowQ_?w?', 'KPpA_S^P@Aow', 'MPpA??LO@AowCgAo?', 'MPpAOCCO@AowCgAW?', 'KCr`pO^O?agS', 'K?qPpWXPV@GS', 'K?qRPXHPV@AS', 'K?qRpHQPV@@K', 'M?qPp?OO?I{COgAW?', 'M?qRP@?O?I{CCgAW?', 'K?qRpPRO@I{C', 'M?`@`?UOSas_Q_AW?', 'M?pBP?COSas_CgAW?', 'O?`@@?CO?Aq@h?Q_AS?R?', 'M?o@b@U@?Aq@h?Bc?', 'M?`@`OVO@Aq@h?Q_?', 'M?pBPODO@Aq@h?Cg?', 'M?pBP?LO?Aq@h?Dg?', 'KU_b@TL@Ca`q', 'KS_bbP[@Ca`q', 'KSpbPCLOCaas', 'MC`@@ODODas_Q_Cg?', 'KKo@_\U@V_s_', 'KCojOdDODg{C', 'KCpBPWVODas_', 'KCohqCTODg{C', 'KOj`eS]O@Oq@', 'KOrbPWVO@Aq@', 'KSj`?cLODoxO', 'MCb`@ODO?ahOCggA?', 'KSb`@WVODahO', 'KsO`r@UBCap_', 'I{qhv`UBO', 'KKq`_\U@Q_s@', 'KCB`eS]ODot?', 'KCj`eS]O?os@', 'KCrbOklO?`s@', 'KSrBOkHOD`cc', 'J[ojcLpoOT?', 'J[ojoLzOCA_', 'JSpbsC^oPQ?', 'LS``_C^OCAdGQ_', 'LSpbOCLOCAdGCg', 'JW{VHVdOCA_', 'J?|f_UVoTA?', 'JO\f`EVoSQ?', 'HW~Fd^r', 'JOeF`^rPBO?', 'JW}D`]pPAD?', 'JW}E`^PP@D?', 'JKyb_\poOT?', 'JCxboS^oTA?', 'J[YJ`LpoOT?', 'JsXbfCTaOT?', 'JSXbpC^oSQ?', 'JSh`dS^oQS?', 'JSpadS^oPS?', 'JSxbTSLoOd?', 'JSxbd?^oOU?', 'JSxbtCUoOR?', 'JSxbtO[oOF?', 'H[zBt\z', 'JS_JlTtoRO?', 'LSh`@SLOCAhOCg', 'LSh``O[OCAhO?w', 'JSxb`S^PCA_', 'LSpa@SLOCAdOCg', 'LSpa`CUOCAdOAW', 'LSpa`O[OCAdO?w', 'J[oihTzOCA_', 'LSxb@?LOCAaSAo', 'LSxbPCCOCAaSAW', 'J[wRXTlOCA_', 'J[wBxX{OCA_', 'JSaBp\zPBO?', 'J[y@p[xPAD?', 'LBsFHPDOCA`_cG', 'LD_FHRTOCA`_U?', 'JdTVFAFaOT?', 'JFUN@JRoOT?', 'JBsNLPFoS`?', 'JD_NLRVoQo?', 'L@_NHPFOCAqCU?', 'LBsLHODOCAqCOg', 'LD_LHQTOCAj?Og', 'JFtDXQ^OCA_', 'LCAb`@ToQW@SaO', 'JCabtP^oQW?', 'LCa`pO\OCAh_Og', 'LCabPPLOCAh_Cg', 'LCabp@UOCAh_AW', 'JcRjf@TaOT?', 'JCRjp@^oSQ?', 'JCrjTPLoOd?', 'JCrbtPRoOX?', 'JCrjt@UoOR?', 'LCr`pOPOCAgSBG', 'LCrhp?SOCAgSAW', 'LCrbPP@OCAaSBG', 'LCrjP@COCAaSAW', 'JCrjpPVODA_', 'LC@@`?^oTWPGQ_', 'LCPBP?LoTWPGCg', 'LC`@d?UoTWHOAW', 'LCpBT?CoTWASAW', 'NC`@@?COCAt_Q_Cg@K?', 'LCo@b@U@CAt_Bc', 'LC`@`OVODAt_Q_', 'LCpBPODODAt_Cg', 'LCpBP?LOCAt_Dg', 'JUp@ws~O@A_', 'JPr?x[\WQD?', 'JPrAX\LWOd?', 'JPrAxX[WOF?', 'LP`?`O[WSMHO?w', 'LPpA@?LWSMASAo', 'LP_AaP[@@AowBc', 'LCr`p?UO?agSAW', 'LCr`pO\O?ag??h', 'L?qPpGOPV@GSAW', 'L?qRPH?PV@ASAW', 'L?qPpOPO@I{COg', 'L?qRPP@O@I{CCg', 'L?B`eS]O@Oq@i?', 'LOrBOOVO@Aq@HO', 'LCB`?cLODoxOi?', 'LCj`?cLO?oxOgA', 'LDb`@ODOCahO_i', 'LCb`@Y_O?bhODo', 'JsOhr@UbCy?', 'J{O`sXUBF__', 'J[qhp`UBUA?', 'I[ojsLzoO', 'K[ohoKxOCAgS', 'K[ojOLhOCAaS', 'KS``cC^oPQHO', 'KSpbSCLoPQAS', 'MS``?CLOCAdGQ_Cg?', 'KSpb_C^PCAdG', 'KOcVHVdOCAl?', 'IG}f_^roO', 'Io\ffEVaO', 'IW]N`NroO', 'IOfFd^rY?', 'KOeD`]pPBOGS', 'KOeE`^PPBOCS', 'IYyDp]zP?', 'KCab_\poOTL?', 'IKybo\zoO', 'KCh`_S^oTAHO', 'KCxbOSLoTAAS', 'KCxb_?^oTA@W', 'KCxboCUoTA@K', 'KCxboO[oTA?[', 'KSAJ`LpoOTL?', 'I{YJfLpAg', 'KsXbbCTA?TOI', 'IsXbvC^aO', 'KSPa`C^oSQDO', 'KSXbPCLoSQAS', 'KSXbp?[oSQ?[', 'KSh`dO[oQS?[', 'KSpaDSLoPSAS', 'KSpadCUoPS@K', 'KSpadO[oPS?[', 'KSxbD?LoOd@W', 'I[wR\TloO', 'I[wB|X{oO', 'ISbBt\zY?', 'KSgbbP[@CA`q', 'MSpa@CCOCAdOCgAW?', 'K[oQHTlOCAdO', 'K[oAhX{OCAdO', 'KS_RXTlOCAl?', 'KS_BxX{OCAl?', 'KSa@p[xPBOGS', 'M@_FHPDOCA`_cGU??', 'KDTPFAFaOTWO', 'KdTVBAFA?TOI', 'IfSNNBVaO', 'KBUN@HBoOTQC', 'KDAN@JRoOTJ?', 'KFUL@IPoOTGS', 'K@_NLPFoS`J?', 'M@_LHODOCAqCU?Og?', 'KBcNHPFOCAuC', 'KBtDXONOCAqC', 'KD_NHRTOCAjA', 'KD`DXQ^OCAj?', 'KFT@HQ^OCApO', 'KFTDXOVOCApC', 'KFtDXAUOCA`K', 'KFtDPQXOCA_s', 'KCab`PToQW@T', 'KcAbf@TaQW@S', 'KCAbp@^oQWPG', 'KCabTPLoQWAS', 'KCabt@UoQW@K', 'MCa`p?SOCAh_OgAW?', 'KCabpP\OCAha', 'MCabP@COCAh_CgAW?', 'KCabpPVODAh_', 'KcRjd?SaOTGK', 'KCRjP@LoSQAS', 'KCrbTP@oOd@c', 'KCrjT@CoOd@K', 'KCrhpOTODAgS', 'KCrjPPDODAaS', 'MC`@@ODODAt_Q_Cg?', 'KKo@_\U@V?t_', 'KCpBPWVODAt_', 'KUp@osxO@A_s', 'MCr`p?SO?ag?AW?h?', 'KCr`pOVO@agS', 'K[O`sXUB@_w@', 'J[ohsKxoQD?', 'J[ojSLhoOd?', 'J?ef_^roRO?', 'JG}d_]poQD?', 'Jo\fbEVACA_', 'Hw]NfNr', 'JOEN`NroRO?', 'JW]L`MpoQD?', 'JOeF`^pPBO_', 'JQaDp]zPBO?', 'JYyDP]hP?d?', 'JCabo\zoRO?', 'JKybO\hoOd?', 'JKyboXwoOF?', 'LCh`_O[oTAHO?w', 'LCxb??LoTAASAo', 'JSYJ`LpoO\?', 'JsAJfLpY?T?', 'JsXbVCLaOd?', 'JsXbv?[aOF?', 'LSPa@CLoSQDOCg', 'LSPa`?[oSQDO?w', 'JS_R\TloRO?', 'JS_B|X{oRO?', 'JSaBp\xPBO_', 'LBcFHPDOCA`_kG', 'LDTPBAFA?TWO_S', 'JFV@NBRaOT?', 'JFSNN?VaU@?', 'JbSNN@FaS`?', 'Jd?NNBVaQo?', 'L@AN@HBoOTQCU?', 'LBUL@G@oOTQCOg', 'LDAL@IPoOTJ?Og', 'JDUN@JRoO\?', 'JBcNLPFoT`?', 'L@_NHPDOCAqCUC', 'LA_LhOTOCAsCY@', 'L@`DXONOCAqCU?', 'LBT@HONOCAqCa_', 'LBtDPOHOCAqC@g', 'JD`^PRZPCA_', 'LD@@HQ^OCAj?a_', 'LD@DXOVOCAj?aG', 'LD`DXAUOCAj?AW', 'LD`DPQXOCAj?@g', 'LFT@@QXOCApO@g', 'LFTDPOPOCApC@g', 'JFtDXQVODA_', 'JcabfPTAiW_', 'LcAbd?SaQW@SOW', 'LCAbP@LoQWPGCg', 'LCabT@CoQWASAW', 'LCq`r@S?CA`a?l', 'LCa`pOTODAh_Og', 'LCabPPDODAh_Cg', 'LCr`oCTO@_gGII', 'K?ed_]poROGS', 'IoENfNrY?', 'KOEL`MpoROGS', 'IO]^`NroO', 'IReFP^jT?', 'KQaDP]hPBOAS', 'KCabO\hoROAS', 'KCaboXwoRO?[', 'IsYJfLpBg', 'KBV@N@BaOTQC', 'KDB@NBRaOTJ?', 'KD?NN?VaU@J?', 'K`?NN@FaS`J?', 'IdSNNBVbO', 'M@AL@G@oOTQCU?Og?', 'KBEN@HBoOTUC', 'K@UN@HBoO\QC', 'KDAN@JPoOTJA', 'KBcNHPDSCAuC', 'K@`^PPJPCAqC', 'KA`lpOZOCAsc', 'M@@@HONOCAqCU?a_?', 'M@`DPOHOCAqCU?@g?', 'MBT@H?EOCAqCa_AW?', 'MBT@@OHOCAqCa_@g?', 'KBtDHONOCAqD', 'KD@Z@RZPCApO', 'KD@^PPRPCApC', 'KD`\PQXPCAgS', 'KD`^PBQPCA`K', 'MD@@@QXOCAj?a_@g?', 'MD@DPOPOCAj?aG@g?', 'KD`DXQVODAj?', 'KFT@HQZOCAtO', 'KcabdOSAiWgK', 'KKq`oDT?V?`i', 'J?ef_^poRO_', 'Ho]^fNr', 'JOEN`NpoRO_', 'JReDP]hTAD?', 'L@B@N@BaOTQCU?', 'LBV@L?AaOTQCOW', 'JDV@NBRaOT_', 'JDSNN?VbU@?', 'JbCNN@FaT`?', 'J`SNN@FbS`?', 'L@AN@H@oOTQCUC', 'LAAL`GPoOTSCY@', 'JBmV@HJoOl?', 'JDUN@JPqO\?', 'JBevPPNSCA_', 'L@@Z@PJPCAqCa_', 'L@`\POHPCAqCOg', 'LA@h`OZOCAsca_', 'LA`lPOHOCAscCg', 'N@@@H?EOCAqCU?a_@K?', 'N@@@@OHOCAqCU?a_?s?', 'L@`DHONOCAqDU?', 'NBT@@??OCAqCa_AW?s?', 'LBt@LAEO?AaDAb', 'LBVD@QHO?AaDAb', 'LD@X@QXPCApOOg', 'LD@\POPPCApCOg', 'JD`^PRRPDA_', 'LD@@HQZOCAj?i_', 'IO]^`NpqO', 'M@B@L?AaOTQCU?OW?', 'KBF@N@BaOTUC', 'K@V@N@BaOTqC', 'IbkVN@NdO', 'KBEN@H@sOTUC', 'K@UN@H@qO\QC', 'KBEr@PNSCApO', 'KBetPOLSCAgS', 'M@@X@OHPCAqCa_Og?', 'M@@Z@@APCAqCa_AW?', 'K@`^@PJPCAqD', 'MA@h@OHOCAsca_Cg?', 'MA@h`?QOCAsca_AW?', 'KA`l`OZOCAsd', 'O@@@@??OCAqCU?a_@K?L?', 'M@`@LAEO?AaDU?Ab?', 'M@BD@QHO?AaDU?Ab?', 'MBVD@A?O?AaDAbAW?', 'KRt@GUEODAaL', 'KRVDPQHO?EaT', 'KD@Z@QZPCAtO', 'L@B@N@AaOTQCV?', 'L@R@LOI_ODqCSE', 'JBn@N@JcOd_', 'JBmV@HHsOl?', 'LBEp@OLSCApOOg', 'LBEr@@ESCApOAW', 'JBev@PNSCI_', 'N@@X@??PCAqCa_Og@K?', 'L`@\@QHP?AaDAb', 'L@`ZDBAP?AaDAb', 'NA@h@??OCAsca_Cg@K?', 'LE@l@QHO?AcdAb', 'LA`hdAQO?AcdAb', 'LA@h`OYOCAscb_', 'N@BD@A?O?AaDU?Ab@K?', 'LP`@GUEODAaLU?', 'LPBDPQHO?EaTU?', 'LRV?PEAO?AaDiB', 'LBVD@Q@O@AaDAb', 'KBFPN@AaOTUC', 'K@VHN@AaOTqC', 'MBEp@?CSCApOOgAW?', 'KbCt@QLS?I`p', 'KBcrDBES?I`p', 'KBEr@PMSCArO', 'M@`XDA?P?AaDAbOg?', 'Kp@\PQHP?EaT', 'KP`Z?VAPDAaL', 'MA`hDA?O?AcdAbCg?', 'MA@h@OGOCAscb_Cg?', 'KU@lPQHO?Ect', 'KAbhtAQO?Qdd', 'KQ`h_UQODAcl', 'MPB?PEAO?AaDU?iB?', 'M@BD@Q@O@AaDU?Ab?', 'KRVCPEgO?BqT', 'JBnPN@IcOd_', 'LBcpDACS?I`pOg', 'LBEp@OKSCArOOg', 'JrCtXQLS?M_', 'JFczTBES?Y_', 'JRcr?^ESDI_', 'L@`ZDAAP?AaDIb', 'LP`XAE@PD?aDAb', 'LAF`TAGO?Acd`b', 'LA`hdAAO?AcdIb', 'LQ`h?e@OD?cdAb', 'LA`hDAQO?AsdAb', 'LU@kPQHO?E_dG`', 'LAb`tAQO?QcDB@', 'JQbhpYRODQ_', 'LPB@TQAO@EaLU?', 'LRVCPCgO?BaP_H', 'JRVDSehO@F_', 'KFOpTAKS?Iqp', 'KBcrDAES?Idp', 'KRcpAEDSDG`p', 'KBepDBES?I`p', 'KrCSPQLS?Mco', 'KF_bTBES?Yb_', 'IVczTZESO', 'KP`Z@UAPDAaL', 'MAF`TAGO?AcD_a@@_', 'KANd\AGO?Ect', 'KQF`SMGODAcl', 'MA`hdAAO?A_dAaG@_', 'KQ`h`UAODAcl', 'MPB@SQAO?CaLU?GQ?', 'KPBDTPWO@EqX', 'LFO`TAKS?IoPD@', 'JFqxTAUS?J_', 'JVOpSmKSDI_', 'LBcRDAES?I`PH@', 'JBevL?mS?J_', 'LP`Z?UAPC?aLGQ', 'JP`^@URPDB_', 'LAN_LAGO?AcTia', 'LANc\AGO?E_dG`', 'JAnd\AmO?F_', 'LQ`h`AAOD?_lAq', 'LQ`h_UAOC?clGQ', 'JQ`l`UfODB_', 'KFW_lAKS?ItP', 'KFoxT?QS?Joc', 'IFywLE}S_', 'KRcR@IESDG`X', 'KBevD?gS?J_s', 'IRevLGnSO', 'KAn_LAiO?BtP', 'KAnc\?aO?Epd', 'KAndLAcO?F`S', 'IQnd\EnOO', 'KQ`l`?JOD@ox', 'JFyglAiS?J_', 'JFw{L?yS?J_', 'JFyoLEqS_X?', 'HVy|Ie}', 'JReVHGJSDH_', 'JQnc[WbODE_', 'IVw{LGzSO']

The 1998 Triangle-Y edges are
[(321, 204), (213, 113), (79, 33), (302, 190), (492, 467), (105, 207), (76, 143), (650, 644), (214, 113), (267, 205), (206, 109), (179, 92), (401, 470), (268, 169), (404, 475), (131, 200), (331, 225), (163, 269), (49, 18), (255, 352), (94, 169), (429, 388), (509, 533), (376, 269), (549, 569), (569, 547), (649, 656), (41, 19), (550, 570), (10, 31), (631, 644), (42, 100), (135, 62), (301, 360), (594, 576), (167, 280), (501, 534), (506, 463), (452, 492), (612, 630), (464, 503), (371, 275), (504, 539), (242, 310), (437, 369), (496, 455), (595, 577), (160, 91), (453, 493), (499, 460), (347, 332), (45, 110), (372, 276), (263, 369), (282, 202), (134, 75), (149, 203), (215, 148), (74, 29), (159, 253), (85, 38), (264, 189), (484, 458), (60, 130), (24, 64), (283, 180), (366, 443), (491, 474), (553, 534), (291, 385), (664, 667), (130, 59), (429, 355), (466, 502), (125, 209), (626, 640), (608, 622), (255, 175), (520, 509), (173, 285), (607, 626), (638, 650), (304, 216), (187, 305), (612, 597), (23, 53), (14, 4), (419, 318), (24, 54), (303, 372), (517, 481), (608, 599), (349, 259), (648, 635), (520, 486), (274, 165), (233, 313), (236, 318), (490, 463), (163, 105), (531, 501), (649, 636), (302, 412), (388, 452), (114, 212), (454, 397), (81, 35), (106, 208), (369, 438), (258, 198), (269, 207), (667, 662), (200, 113), (243, 334), (265, 358), (59, 110), (599, 612), (375, 266), (540, 562), (451, 490), (318, 226), (41, 97), (541, 563), (280, 379), (340, 244), (574, 560), (13, 35), (126, 55), (506, 541), (498, 457), (442, 413), (296, 179), (294, 398), (507, 542), (103, 49), (316, 193), (468, 407), (482, 454), (99, 195), (87, 41), (278, 166), (76, 31), (280, 212), (645, 633), (110, 209), (350, 428), (249, 345), (554, 572), (73, 119), (139, 64), (91, 173), (281, 184), (129, 56), (121, 52), (558, 578), (175, 288), (215, 324), (55, 106), (403, 295), (127, 211), (509, 542), (600, 580), (20, 5), (603, 585), (435, 363), (128, 212), (327, 421), (388, 288), (139, 221), (195, 122), (497, 460), (596, 582), (418, 316), (515, 477), (647, 633), (364, 424), (182, 304), (303, 185), (442, 380), (519, 483), (105, 206), (225, 122), (325, 209), (304, 186), (108, 211), (288, 178), (533, 503), (109, 212), (229, 128), (160, 257), (662, 653), (1, 4), (401, 469), (33, 73), (180, 92), (387, 305), (199, 105), (526, 500), (163, 268), (49, 17), (94, 168), (405, 475), (232, 138), (184, 98), (36, 83), (87, 165), (254, 162), (69, 116), (513, 538), (167, 279), (332, 346), (472, 506), (583, 602), (281, 380), (136, 62), (494, 524), (309, 219), (547, 536), (574, 553), (646, 658), (280, 192), (91, 176), (505, 539), (263, 368), (282, 381), (588, 573), (628, 609), (26, 46), (500, 460), (430, 481), (131, 68), (317, 195), (416, 317), (267, 374), (147, 192), (302, 215), (514, 480), (474, 407), (375, 321), (639, 632), (231, 312), (71, 31), (324, 211), (115, 217), (28, 69), (375, 442), (415, 478), (274, 210), (60, 21), (130, 202), (542, 555), (371, 444), (278, 365), (56, 23), (556, 575), (487, 475), (352, 430), (263, 358), (489, 441), (580, 559), (252, 348), (412, 337), (586, 602), (538, 562), (137, 218), (405, 298), (123, 54), (641, 654), (21, 43), (514, 470), (266, 368), (619, 635), (490, 521), (269, 373), (591, 573), (82, 138), (335, 238), (606, 589), (419, 317), (186, 115), (464, 505), (344, 323), (178, 111), (605, 593), (15, 4), (349, 258), (639, 622), (152, 238), (184, 307), (510, 477), (235, 272), (114, 211), (294, 178), (216, 115), (107, 208), (227, 124), (79, 146), (370, 438), (228, 125), (266, 237), (89, 46), (35, 75), (190, 98), (271, 172), (182, 94), (145, 212), (212, 122), (231, 135), (550, 526), (175, 91), (86, 162), (258, 354), (137, 64), (340, 423), (544, 567), (270, 364), (564, 582), (455, 495), (141, 219), (534, 559), (72, 119), (284, 384), (78, 135), (619, 602), (317, 417), (598, 579), (631, 613), (456, 495), (96, 189), (494, 458), (447, 383), (266, 371), (306, 407), (319, 197), (270, 341), (256, 177), (191, 313), (159, 101), (605, 596), (219, 115), (358, 310), (170, 110), (373, 438), (302, 414), (283, 172), (215, 117), (388, 454), (641, 634), (663, 658), (148, 212), (13, 24), (266, 204), (544, 557), (47, 16), (171, 88), (350, 319), (557, 532), (294, 387), (165, 273), (559, 578), (133, 61), (39, 17), (571, 552), (582, 561), (510, 542), (548, 568), (388, 287), (540, 564), (652, 662), (603, 620), (470, 505), (418, 315), (502, 537), (41, 99), (301, 404), (387, 327), (250, 209), (351, 261), (182, 303), (463, 502), (509, 469), (589, 578), (213, 327), (165, 250), (641, 624), (294, 400), (361, 310), (59, 125), (19, 52), (165, 106), (70, 134), (652, 639), (226, 122), (157, 251), (388, 300), (80, 147), (300, 187), (25, 68), (199, 104), (270, 164), (22, 62), (81, 148), (113, 217), (655, 649), (376, 447), (50, 17), (268, 239), (489, 473), (233, 138), (510, 532), (254, 197), (406, 474), (398, 470), (494, 523), (565, 583), (359, 335), (646, 657), (171, 284), (94, 180), (555, 575), (595, 611), (599, 581), (372, 310), (124, 208), (175, 290), (403, 297), (536, 561), (355, 257), (341, 322), (599, 617), (254, 174), (632, 614), (458, 498), (77, 132), (318, 195), (33, 62), (614, 602), (25, 58), (378, 325), (518, 485), (449, 385), (22, 52), (34, 63), (160, 102), (376, 437), (303, 187), (529, 499), (607, 598), (386, 450), (264, 344), (384, 297), (76, 144), (68, 140), (88, 155), (485, 465), (525, 501), (401, 471), (665, 660), (157, 110), (257, 197), (234, 330), (268, 206), (489, 440), (401, 327), (42, 16), (87, 167), (581, 559), (58, 109), (256, 353), (631, 645), (301, 361), (491, 521), (623, 640), (281, 382), (494, 526), (153, 233), (499, 461), (282, 383), (169, 97), (101, 42), (500, 462), (164, 247), (430, 483), (196, 316), (215, 329), (296, 403), (94, 39), (274, 235), (294, 213), (653, 640), (287, 174), (97, 193), (149, 240), (164, 103), (230, 314), (3, 6), (220, 120), (86, 40), (163, 260), (112, 214), (28, 71), (175, 90), (86, 161), (485, 432), (44, 15), (408, 477), (287, 187), (565, 540), (138, 64), (264, 203), (524, 508), (576, 555), (627, 637), (534, 558), (497, 527), (173, 286), (364, 262), (557, 577), (638, 651), (104, 43), (631, 612), (288, 389), (649, 660), (126, 210), (193, 120), (105, 44), (50, 108), (164, 93), (400, 306), (191, 312), (459, 392), (210, 325), (312, 193), (270, 376), (35, 64), (660, 647), (104, 200), (223, 120), (307, 379), (388, 453), (542, 511), (302, 184), (67, 138), (543, 512), (400, 463), (85, 42), (351, 427), (266, 239), (32, 72), (338, 344), (171, 87), (35, 77), (355, 433), (182, 96), (48, 16), (165, 272), (6, 19), (175, 93), (600, 614), (44, 18), (652, 661), (603, 619), (523, 510), (41, 98), (541, 564), (485, 520), (159, 90), (366, 303), (213, 326), (358, 335), (163, 96), (609, 591), (641, 623), (294, 399), (374, 279), (265, 372), (133, 73), (252, 173), (652, 638), (631, 615), (10, 2), (96, 191), (159, 247), (71, 134), (623, 610), (656, 644), (289, 176), (433, 486), (88, 43), (52, 120), (167, 107), (159, 103), (637, 630), (270, 199), (290, 177), (69, 29), (414, 329), (66, 140), (638, 631), (563, 537), (273, 209), (552, 527), (377, 446), (177, 92), (425, 343), (229, 139), (129, 201), (351, 430), (410, 479), (55, 22), (241, 149), (74, 121), (655, 661), (570, 553), (163, 86), (175, 289), (443, 369), (548, 534), (286, 385), (141, 67), (579, 558), (458, 497), (603, 586), (396, 293), (415, 306), (287, 386), (179, 295), (600, 617), (365, 305), (604, 587), (357, 301), (615, 596), (462, 503), (268, 372), (309, 410), (651, 640), (183, 306), (194, 315), (387, 450), (19, 54), (453, 395), (652, 641), (390, 455), (544, 513), (136, 230), (120, 222), (160, 258), (87, 45), (207, 110), (391, 456), (330, 217), (262, 162), (666, 660), (405, 476), (310, 238), (50, 19), (69, 32), (42, 15), (255, 159), (87, 166), (253, 198), (173, 89), (357, 435), (413, 336), (472, 422), (584, 563), (236, 145), (302, 239), (585, 564), (257, 353), (260, 358), (573, 589), (359, 337), (91, 177), (484, 517), (610, 593), (442, 371), (274, 378), (304, 406), (283, 383), (275, 379), (376, 282), (102, 42), (501, 462), (185, 305), (97, 192), (138, 230), (216, 329), (103, 43), (186, 306), (272, 346), (446, 382), (344, 334), (153, 245), (168, 108), (655, 641), (51, 117), (397, 462), (115, 218), (169, 109), (28, 70), (433, 384), (65, 137), (164, 259), (364, 284), (416, 331), (661, 656), (640, 633), (544, 516), (45, 15), (349, 426), (662, 657), (220, 132), (271, 363), (65, 114), (538, 563), (364, 261), (557, 576), (76, 123), (416, 308), (433, 397), (177, 291), (598, 613), (490, 522), (150, 194), (116, 52), (573, 556), (25, 50), (347, 250), (178, 292), (406, 299), (270, 375), (163, 249), (117, 53), (7, 1), (272, 192), (184, 308), (101, 44), (609, 600), (8, 2), (65, 127), (296, 405), (650, 637), (374, 324), (525, 493), (331, 218), (112, 216), (244, 335), (231, 136), (375, 446), (60, 25), (266, 359), (563, 582), (235, 142), (375, 302), (554, 533), (259, 356), (37, 14), (341, 425), (437, 362), (553, 573), (347, 325), (184, 298), (144, 225), (189, 147), (510, 468), (153, 81), (93, 179), (352, 290), (319, 342), (265, 371), (145, 226), (345, 251), (112, 49), (104, 45), (590, 576), (288, 391), (115, 54), (96, 190), (508, 543), (634, 619), (613, 596), (285, 385), (471, 512), (71, 133), (591, 577), (52, 119), (459, 394), (32, 61), (159, 102), (448, 384), (434, 486), (323, 209), (30, 72), (389, 456), (107, 212), (118, 221), (412, 439), (31, 73), (410, 478), (3, 11), (362, 438), (667, 665), (47, 17), (260, 161), (350, 320), (48, 18), (40, 14), (507, 532), (141, 66), (659, 666), (530, 552), (570, 588), (363, 295), (166, 275), (560, 580), (25, 7), (652, 663), (462, 502), (118, 54), (144, 192), (608, 592), (461, 393), (341, 248), (205, 324), (45, 106), (183, 305), (443, 381), (302, 405), (622, 612), (641, 625), (274, 194), (294, 401), (454, 390), (473, 403), (19, 53), (611, 602), (377, 435), (590, 579), (429, 482), (147, 238), (34, 74), (99, 54), (224, 314), (284, 365), (58, 22), (290, 179), (263, 162), (560, 534), (78, 116), (233, 139), (311, 238), (451, 398), (236, 144), (454, 403), (267, 168), (30, 75), (51, 18), (425, 345), (556, 536), (228, 325), (268, 361), (525, 548), (284, 342), (350, 287), (429, 351), (414, 308), (566, 585), (618, 632), (351, 288), (283, 382), (340, 358), (501, 461), (600, 583), (165, 97), (176, 292), (216, 328), (276, 379), (361, 337), (319, 420), (98, 192), (189, 310), (81, 139), (54, 122), (322, 202), (51, 116), (190, 311), (102, 198), (262, 187), (303, 188), (435, 487), (6, 1), (659, 646), (288, 181), (94, 50), (390, 457), (329, 218), (434, 420), (264, 237), (221, 132), (559, 536), (371, 336), (87, 168), (181, 95), (11, 29), (357, 437), (164, 271), (264, 358), (256, 354), (435, 356), (12, 30), (584, 601), (366, 262), (377, 271), (350, 254), (430, 363), (562, 582), (454, 491), (134, 221), (260, 360), (128, 61), (507, 466), (280, 195), (618, 599), (484, 519), (343, 251), (94, 184), (249, 207), (468, 511), (293, 393), (508, 467), (261, 181), (196, 317), (296, 404), (162, 95), (185, 307), (87, 37), (654, 642), (186, 308), (526, 493), (625, 615), (98, 195), (518, 489), (150, 242), (83, 152), (655, 643), (146, 208), (221, 122), (112, 215), (658, 648), (231, 315), (123, 224), (90, 47), (36, 76), (452, 399), (164, 261), (485, 433), (29, 73), (562, 536), (167, 272), (339, 378), (170, 277), (430, 353), (269, 170), (116, 77), (341, 424), (239, 147), (553, 572), (171, 278), (38, 14), (440, 402), (580, 562), (190, 147), (397, 297), (288, 390), (441, 403), (146, 77), (394, 291), (177, 293), (105, 45), (50, 109), (357, 260), (614, 596), (278, 381), (270, 377), (390, 293), (102, 155), (257, 178), (274, 347), (141, 232), (219, 331), (53, 119), (112, 205), (192, 314), (312, 230), (104, 201), (203, 323), (313, 195), (426, 481), (56, 124), (143, 192), (636, 619), (304, 411), (491, 466), (389, 455), (642, 635), (216, 118), (427, 481), (107, 211), (118, 220), (82, 154), (664, 659), (3, 10), (643, 636), (86, 44), (163, 264), (403, 474), (355, 434), (433, 353), (38, 89), (236, 333), (550, 529), (367, 444), (521, 502), (41, 14), (246, 154), (560, 579), (25, 6), (511, 537), (237, 334), (378, 273), (248, 343), (484, 440), (583, 562), (634, 644), (554, 535), (167, 275), (34, 11), (572, 589), (348, 286), (608, 591), (587, 568), (341, 247), (312, 220), (352, 256), (608, 627), (375, 425), (462, 393), (93, 181), (473, 402), (265, 373), (112, 51), (195, 314), (375, 281), (266, 374), (174, 111), (319, 200), (82, 144), (3, 0), (188, 311), (594, 584), (199, 320), (301, 188), (299, 407), (151, 243), (392, 455), (528, 495), (53, 122), (233, 318), (225, 314), (326, 217), (56, 127), (657, 645), (203, 146), (370, 323), (194, 97), (377, 447), (564, 539), (484, 430), (415, 330), (319, 213), (399, 471), (31, 75), (270, 357), (351, 431), (429, 350), (201, 114), (241, 150), (566, 584), (577, 593), (163, 87), (6, 23), (622, 637), (176, 291), (641, 650), (287, 387), (432, 396), (269, 369), (63, 121), (604, 588), (281, 343), (575, 561), (180, 297), (167, 98), (291, 393), (605, 589), (458, 390), (189, 116), (463, 505), (102, 197), (45, 108), (638, 622), (436, 487), (437, 488), (523, 491), (20, 56), (298, 409), (391, 457), (23, 61), (524, 492), (96, 51), (184, 280), (371, 335), (58, 24), (395, 463), (549, 521), (255, 160), (519, 498), (372, 336), (357, 436), (250, 346), (237, 147), (260, 359), (514, 541), (239, 336), (339, 423), (553, 532), (565, 586), (585, 601), (91, 178), (351, 254), (36, 13), (182, 296), (28, 9), (94, 183), (574, 591), (655, 665), (151, 79), (578, 561), (472, 400), (392, 291), (183, 297), (143, 224), (283, 384), (284, 200), (135, 220), (443, 373), (496, 528), (102, 43), (314, 222), (592, 581), (373, 277), (398, 450), (264, 370), (344, 250), (316, 417), (103, 44), (147, 230), (114, 53), (139, 226), (239, 313), (593, 582), (431, 483), (465, 396), (189, 312), (210, 106), (377, 283), (96, 41), (88, 37), (153, 246), (538, 502), (51, 118), (190, 313), (210, 142), (236, 280), (530, 498), (302, 374), (87, 157), (91, 47), (116, 220), (304, 191), (55, 124), (29, 72), (398, 463), (117, 221), (349, 427), (566, 541), (558, 537), (259, 161), (117, 77), (567, 542), (172, 92), (380, 307), (203, 116), (609, 624), (87, 170), (8, 26), (432, 353), (498, 527), (357, 259), (521, 547), (178, 293), (278, 380), (497, 455), (150, 231), (289, 389), (454, 493), (260, 362), (153, 236), (219, 330), (460, 393), (639, 624), (290, 390), (351, 257), (629, 610), (94, 186), (313, 230), (465, 507), (65, 128), (296, 406), (135, 223), (239, 280), (493, 462), (453, 389), (297, 407), (160, 252), (80, 143), (401, 464), (287, 213), (665, 653), (97, 52), (83, 154), (163, 263), (397, 466), (98, 53), (416, 479), (90, 49), (8, 16), (202, 110), (359, 439), (245, 337), (265, 166), (248, 342), (368, 444), (235, 143), (206, 116), (45, 19), (37, 15), (270, 366), (241, 339), (360, 439), (160, 85), (38, 16), (28, 51), (142, 73), (448, 408), (588, 568), (153, 82), (413, 307), (112, 50), (609, 627), (29, 52), (167, 251), (485, 448), (101, 156), (188, 310), (207, 323), (627, 617), (320, 200), (472, 514), (289, 392), (390, 295), (624, 611), (268, 189), (141, 234), (321, 201), (63, 22), (82, 35), (396, 460), (101, 48), (0, 2), (540, 504), (294, 183), (185, 276), (57, 127), (491, 468), (204, 146), (149, 210), (42, 84), (494, 473), (661, 650), (93, 49), (3, 12), (667, 666), (328, 217), (338, 347), (163, 266), (255, 349), (428, 420), (6, 22), (550, 531), (68, 113), (166, 276), (531, 554), (572, 555), (164, 86), (227, 142), (504, 536), (523, 549), (262, 365), (149, 79), (463, 504), (349, 253), (160, 88), (341, 249), (133, 220), (18, 4), (292, 393), (45, 107), (450, 421), (451, 386), (182, 112), (598, 584), (20, 55), (93, 39), (63, 133), (623, 613), (422, 480), (121, 223), (414, 476), (199, 322), (240, 323), (299, 409), (480, 421), (184, 279), (458, 402), (9, 18), (395, 462), (374, 439), (352, 271), (657, 647), (406, 476), (51, 19), (369, 445), (237, 146), (43, 15), (484, 432), (208, 119), (248, 155), (333, 379), (60, 104), (251, 346), (446, 405), (169, 276), (249, 156), (428, 387), (568, 547), (574, 590), (545, 563), (586, 564), (404, 295), (629, 642), (21, 5), (40, 18), (607, 623), (27, 48), (459, 496), (30, 53), (144, 75), (611, 593), (634, 613), (500, 533), (20, 45), (31, 54), (572, 558), (256, 172), (436, 368), (516, 477), (96, 40), (180, 299), (473, 515), (132, 222), (151, 235), (5, 1), (629, 619), (435, 488), (281, 201), (422, 326), (100, 46), (196, 99), (641, 629), (364, 320), (483, 457), (2, 4), (80, 152), (20, 58), (33, 77), (206, 148), (465, 408), (218, 122), (34, 78), (364, 441), (219, 123), (336, 379), (87, 169), (580, 596), (560, 538), (244, 152), (235, 332), (581, 597), (532, 555), (592, 606), (366, 263), (229, 145), (522, 547), (454, 492), (260, 361), (614, 630), (574, 557), (159, 86), (191, 118), (577, 562), (618, 600), (270, 182), (94, 185), (169, 99), (506, 538), (607, 590), (192, 119), (411, 306), (622, 606), (294, 395), (94, 41), (469, 512), (69, 133), (300, 411), (309, 416), (301, 412), (88, 39), (123, 225), (90, 48), (472, 415), (241, 338), (199, 112), (239, 148), (210, 121), (430, 390), (576, 593), (468, 502), (368, 335), (570, 549), (617, 630), (628, 639), (620, 635), (11, 33), (592, 573), (364, 300), (598, 616), (317, 225), (357, 261), (336, 238), (61, 119), (482, 441), (513, 545), (621, 636), (434, 401), (573, 559), (186, 299), (472, 513), (478, 407), (16, 4), (62, 120), (109, 52), (496, 461), (595, 583), (515, 474), (112, 206), (104, 202), (290, 392), (182, 301), (90, 38), (36, 67), (375, 436), (394, 449), (0, 1), (465, 509), (105, 203), (91, 39), (525, 496), (61, 132), (25, 66), (119, 222), (279, 211), (412, 475), (526, 497), (271, 356), (163, 265), (7, 17), (261, 162), (272, 208), (397, 468), (36, 80), (470, 421), (47, 89), (367, 445), (237, 335), (531, 553), (256, 348), (522, 504), (206, 118), (247, 156), (149, 78), (555, 537), (171, 282), (489, 448), (181, 295), (326, 421), (27, 8), (19, 4), (457, 495), (569, 556), (194, 121), (214, 328), (621, 603), (632, 612), (50, 113), (423, 438), (591, 580), (199, 321), (646, 632), (151, 244), (182, 268), (268, 191), (205, 108), (64, 132), (56, 128), (122, 222), (529, 497), (114, 218), (382, 298), (441, 384), (532, 502), (86, 156), (204, 148), (400, 468), (126, 228), (187, 95), (186, 99), (75, 119), (241, 151), (232, 331), (526, 549), (32, 77), (255, 351), (271, 179), (549, 532), (242, 152), (134, 61), (253, 161), (6, 24), (451, 411), (355, 294), (500, 532), (426, 354), (579, 596), (145, 75), (269, 370), (10, 30), (164, 88), (523, 515), (156, 84), (590, 605), (634, 648), (308, 218), (180, 298), (389, 292), (300, 214), (16, 46), (576, 563), (429, 364), (568, 559), (466, 511), (45, 109), (412, 311), (64, 122), (638, 623), (263, 188), (467, 512), (494, 465), (535, 503), (308, 195), (20, 57), (66, 24), (85, 37), (63, 135), (230, 132), (309, 196), (60, 129), (240, 325), (70, 30), (355, 428), (395, 464), (567, 576), (85, 158), (373, 445), (212, 119), (411, 328), (355, 284), (366, 442), (358, 438), (264, 165), (43, 17), (248, 157), (334, 346), (239, 337), (533, 555), (13, 31), (159, 85), (197, 111), (278, 185), (75, 122), (28, 10), (381, 277), (440, 363), (447, 488), (546, 530), (537, 561), (151, 80), (184, 114), (622, 605), (601, 582), (21, 7), (67, 123), (265, 367), (579, 563), (590, 572), (469, 511), (315, 224), (634, 615), (388, 294), (300, 181), (612, 596), (465, 397), (604, 592), (623, 605), (615, 601), (309, 415), (309, 186), (281, 167), (151, 237), (626, 616), (477, 407), (80, 33), (659, 649), (651, 645), (531, 500), (388, 451), (55, 125), (215, 114), (67, 136), (266, 345), (652, 646), (377, 441), (350, 424), (229, 134), (329, 221), (189, 97), (270, 171), (486, 469), (539, 561), (570, 548), (255, 164), (11, 32), (39, 14), (252, 158), (176, 285), (88, 172), (40, 95), (174, 95), (625, 605), (366, 265), (318, 225), (596, 578), (337, 238), (514, 545), (128, 64), (147, 77), (368, 311), (17, 4), (182, 300), (589, 575), (629, 611), (129, 65), (154, 238), (506, 540), (465, 508), (204, 324), (237, 272), (91, 38), (102, 47), (47, 111), (288, 174), (294, 397), (193, 314), (287, 214), (25, 65), (158, 100), (366, 278), (62, 132), (81, 145), (397, 467), (394, 461), (11, 22), (194, 143), (482, 430), (12, 23), (247, 155), (249, 344), (241, 340), (535, 558), (380, 275), (171, 281), (150, 78), (588, 569), (66, 115), (313, 221), (353, 293), (138, 225), (357, 263), (124, 61), (417, 314), (300, 403), (386, 326), (306, 217), (646, 631), (518, 482), (182, 267), (102, 158), (436, 412), (109, 54), (587, 581), (213, 111), (610, 601), (224, 120), (303, 413), (90, 40), (529, 496), (628, 618), (105, 205), (304, 414), (653, 647), (126, 227), (3, 13), (142, 208), (160, 256), (654, 648), (188, 95), (352, 426), (320, 214), (163, 267), (321, 215), (232, 137), (551, 528), (36, 82), (267, 360), (166, 277), (177, 286), (338, 240), (77, 119), (10, 29), (150, 189), (482, 433), (634, 647), (39, 92), (90, 174), (171, 248), (591, 605), (157, 84), (248, 202), (594, 610), (339, 240), (263, 367), (171, 104), (190, 117), (609, 595), (628, 608), (513, 478), (413, 311), (104, 50), (455, 393), (613, 601), (93, 40), (79, 142), (105, 51), (50, 115), (82, 147), (664, 652), (643, 629), (646, 634), (67, 24), (86, 37), (78, 33), (24, 62), (420, 327), (451, 400), (60, 20), (10, 19), (355, 319), (400, 470), (227, 133), (170, 273), (249, 157), (400, 326), (56, 107), (171, 94), (557, 538), (441, 363), (513, 468), (57, 108), (397, 293), (196, 123), (641, 653), (602, 582), (241, 274), (315, 223), (494, 454), (634, 614), (426, 356), (338, 243), (470, 511), (435, 404), (516, 478), (316, 224), (428, 365), (501, 535), (301, 181), (126, 63), (624, 605), (638, 625), (531, 499), (649, 634), (473, 408), (663, 654), (20, 59), (159, 254), (23, 64), (664, 655), (377, 296), (201, 107), (60, 131), (5, 15), (243, 332), (37, 84), (70, 32), (411, 474), (546, 519), (182, 93), (234, 140), (78, 121), (70, 117), (204, 117), (550, 525), (241, 264), (529, 551), (532, 556), (12, 32), (71, 118), (269, 362), (245, 154), (523, 507), (168, 279), (436, 359), (148, 221), (140, 217), (340, 242), (408, 297), (493, 521), (13, 33), (597, 578), (169, 280), (261, 363), (148, 77), (414, 313), (619, 601), (96, 188), (136, 224), (376, 322), (476, 409), (99, 193), (300, 183), (106, 52), (345, 334), (266, 190), (644, 630), (322, 207), (34, 69), (107, 53), (458, 396), (376, 443), (203, 106), (282, 170), (422, 330), (121, 73), (66, 137), (246, 333), (527, 495), (204, 107), (302, 413), (106, 209), (398, 466), (266, 167), (399, 467), (567, 545), (431, 391), (571, 551), (469, 503), (143, 73), (155, 84), (613, 633), (12, 35), (593, 575), (158, 89), (451, 491), (502, 536), (153, 239), (479, 409), (182, 302), (9, 2), (370, 273), (503, 537), (607, 594), (465, 510), (105, 204), (296, 180), (315, 193), (541, 505), (339, 370), (544, 510), (58, 128), (157, 250), (662, 651), (534, 502), (199, 103), (518, 494), (545, 511), (65, 23), (191, 99), (270, 163), (22, 61), (666, 657), (397, 469), (551, 527), (284, 183), (548, 521), (246, 336), (424, 342), (73, 120), (646, 656), (453, 490), (171, 283), (505, 537), (577, 556), (624, 637), (410, 299), (442, 368), (150, 80), (402, 295), (616, 633), (27, 9), (599, 580), (446, 487), (465, 500), (509, 543), (183, 113), (395, 292), (20, 6), (493, 455), (50, 114), (308, 409), (80, 136), (25, 57), (386, 328), (606, 597), (625, 610), (518, 484), (350, 262), (624, 614), (54, 120)]

The 283 cousins that have $\delta(G) \geq 3$ are
[9, 18, 27, 28, 34, 40, 44, 48, 49, 51, 63, 69, 71, 74, 78, 86, 90, 93, 95, 96, 101, 103, 105, 112, 116, 118, 121, 126, 133, 135, 149, 150, 156, 159, 161, 162, 163, 164, 174, 175, 179, 181, 182, 187, 188, 189, 191, 194, 199, 203, 205, 206, 207, 210, 214, 216, 220, 223, 227, 228, 231, 240, 241, 242, 247, 249, 253, 254, 255, 259, 260, 261, 262, 263, 264, 265, 267, 268, 269, 270, 271, 274, 287, 288, 289, 290, 295, 296, 300, 301, 303, 304, 310, 312, 315, 320, 322, 323, 325, 328, 338, 339, 340, 341, 344, 347, 349, 350, 351, 352, 356, 357, 358, 360, 361, 362, 363, 364, 366, 367, 369, 370, 372, 373, 376, 377, 378, 386, 388, 389, 390, 391, 392, 396, 402, 403, 404, 406, 408, 411, 418, 423, 424, 426, 427, 429, 430, 431, 432, 435, 437, 438, 440, 441, 443, 445, 447, 448, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 465, 473, 474, 477, 481, 482, 483, 484, 485, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 507, 508, 509, 510, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 542, 543, 544, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 587, 588, 589, 590, 591, 592, 593, 594, 595, 604, 605, 606, 607, 608, 609, 610, 611, 622, 623, 624, 625, 626, 627, 628, 629, 637, 638, 639, 640, 641, 642, 643, 650, 651, 652, 653, 654, 655, 661, 662, 663, 664, 665, 667]

Of those, the 56 that do not have a $G-e$ IK minor are
[9, 27, 28, 34, 69, 71, 74, 95, 161, 162, 181, 259, 261, 295, 356, 362, 363, 369, 391, 418, 427, 431, 437, 438, 445, 456, 457, 459, 481, 483, 488, 495, 496, 499, 516, 525, 528, 529, 531, 544, 548, 550, 551, 553, 554, 557, 567, 570, 571, 572, 574, 576, 590, 594, 607, 626]

Many of these 56 graphs are ancestors of Cousins 255 or 270, both of which are IK but not MMIK. By deleting an edge of Cousin 255, we obtain Cousin 115 of the $H_8+e$ family, and, by deleting an edge of Cousin 270, we obtain Cousin 41 of the $H_8+e$ family. Both these graphs are IK.

This leaves 33 cousins
[9, 27, 28, 34, 69, 71, 74, 418, 459, 496, 499, 516, 525, 528, 529, 531, 544, 548, 550, 551, 553, 554, 557, 567, 570, 571, 572, 574, 576, 590, 594, 607, 626]
Many of these have one of the following nine Cousins as a descendant: [2, 29, 31, 316, 461, 478, 558, 563, 616]. We can see that the first six are nIK by contracting an edge on the degree 2 vertex to obtain nIK Cousins 15, 14, 14, 19, 15, and 15 respectively in the $H_8+e$ family. The last three cousins 558, 563, and 616 each have two degree 2 vertices. Contracting an edge on each gives, respectively, the nIK graphs $N'_{12}$, $N'_{12}$, and $N_{11}$ in the Heawood family.

The remaining three cousins are 528, 551, and 571. Cousin 528 is a descendant of 551 and 551 is a descendant of 571.

The $\F_{1229} family.

The 1229 graphs in the family are 
['KSrbdOTO?a`S', 'LCpBdOTO?a`Sh?', 'LCrb_OTO?a`SgO', 'LSRb`?TO?a`SaO', 'JSrbdoTSOT?', 'JSrbtO^O?a_', 'MCPB`?TO?a`Sh?aO?', 'KSpbdSTO?a`S', 'KCrbdPTO?a`S', 'KCpBdoTSTG@S', 'KCpBtO^O?as_', 'KCrboO^O?asG', 'KSrbhOTO?a`S', 'KCrb_oTSTA@S', 'KSRb`_TSSQ@S', 'KSRbp?^O?apG', 'KSrb`OTO?ahS', 'KOrb`OTSOTQG', 'KSrbdOCSOTAK', 'ISrbto^SO', 'KSb`dO^O?ahO', 'KSrbTOLO?aaS', 'KSrbt?UO?a`K', 'LCpBd?TO?a`Sl?', 'LSXA`CTO?a`S`o', 'LCpB`OTO?ahSh?', 'LCQJ`HPO?a`SwG', 'LCPB`_TSSQ@Sh?', 'LCPBp?^O?apGh?', 'LCpb_STO?a`SgO', 'JSpbdsTSOT?', 'JSpbtS^O?a_', 'J[oJlTtO?a_', 'JCrbdpTSOT?', 'JCrbtP^O?a_', 'L?pB`OTSTG@ScO', 'LCpBdOCSTG@SCW', 'JCpBto^STG?', 'LC`@dO^O?as_Q_', 'LCpBTOLO?as_Cg', 'LCpBt?UO?as_AW', 'LCb`_O^O?asGQ_', 'LCrbOOLO?asGCg', 'LCrbo?UO?asGAW', 'JCrboo^STA?', 'JSrbxO^O?a_', 'LCpBhOTO?a`Sh?', 'LSq``OTO?a`SP_', 'JSrbhoTSOT?', 'LCrb_OCSTA@SCW', 'LSRb`?CSSQ@SCW', 'JSRbp_^SSQ?', 'JSRbp_\SUQ?', 'LSB``?^O?apGQ_', 'LSRbP?LO?apGCg', 'JQrbboTcOT?', 'JOrbpO^SSa?', 'JSrbdOTSO\?', 'JUrbfoCCWT?', 'JSrbtOMSOb?', 'JSrbToLSOd?', 'JSrbt_USOR?', 'LSb`DOLO?ahOCg', 'LSb`d?UO?ahOAW', 'JSrbdO^P?a_', 'LSrbT?CO?aaSAW', 'JSrbtO\OCa_', 'KTpbdCTO?a`S', 'KclJd?TO?awS', 'KCrrd@TO?a`S', 'KCpBd_TSTg@S', 'KCpBt?^O?au_', 'KSZAhLTO?a`S', 'KSXA`cTSSM@S', 'KSXApC^O?aow', 'KCrb`PTO?ahS', 'KCpB`oTSTGHS', 'KCQJ`hPSV@@S', 'KCQJpHZO?a{C', 'MCPB`?CSSQ@Sh?CW?', 'KCPBp_^SSQS_', 'MC@@`?^O?apGh?Q_?', 'MCPBP?LO?apGh?Cg?', 'KStbcSTO?a`S', 'KSpbhSTO?a`S', 'KKqb_\pO?a`S', 'KCpb_sTSTA@S', 'KCpboS^O?asG', 'KOpb`STSOTQG', 'KSpbDOTSOTAW', 'KSpbdSCSOTAK', 'ISpbts^SO', 'I[oJlttSO', 'KS``dS^O?ahO', 'KSpbTSLO?aaS', 'KSpbd?^O?a`W', 'KSpbtCUO?a`K', 'KSpbtO[O?a_[', 'I[oRt\zP?', 'K?rb`PTSOTQG', 'KCrbdPCSOTAK', 'ICrbtp^SO', 'KCr`tO\O?agS', 'KCrbTPLO?aaS', 'KCrbt@UO?a`K', 'KCpBdOTSTW@S', 'KApBboTcTG@S', 'K?pBpO^STGQG', 'KCpBdOTSTG@s', 'KEpBfoCC\G@S', 'KCpBtOMSTGAK', 'KCpBToLSTGAS', 'KCpBt_USTG@K', 'MC`@DOLO?as_Q_Cg?', 'MC`@d?UO?as_Q_AW?', 'KCpBdO^P?as_', 'MCpBT?CO?as_CgAW?', 'KCpBtO\OCas_', 'MCb`?OLO?asGQ_Cg?', 'MCb`_?UO?asGQ_AW?', 'KCrb_O^P?asG', 'KKj@gO^O?aow', 'KCb`_o^SQSSG', 'MCrbO?CO?asGCgAW?', 'KDrBWOlO?aow', 'KCrboO\OCasG', 'KCrbOoLSOdSG', 'KCzAx?uO?aow', 'KCrboOVO?asH', 'KCrbo_USORSG', 'KCrboOMSTAAK', 'ISrbxo^SO', 'KCpBxO^O?as_', 'KSq`pO^O?ago', 'KSrbpOXO?a_s', 'MCo@`OTO?a`Sh?P_?', 'KSvBhOTO?a`S', 'KCpBhoTSTG@S', 'KSrb`OTQ?a`S', 'KSq``oTSQK@S', 'KSrbhOCSOTAK', 'KCrb_OTSTA@s', 'KSFb`OKSUAGT', 'KSRb`?TSSQ@s', 'KURbb_CC[Q@S', 'KSRbp?MSSQAK', 'KSRbP_LSSQAS', 'KSRb`?^P?apG', 'KSR`p?^O?apK', 'KOr`BoTcOTIO', 'KQbb`_TcOTHG', 'KQrbbOCcOTAK', 'KQrbbOT_?TAI', 'IQrbro^cO', 'KOrbPOLSSaAS', 'KOrbp?USSa@K', 'IUrbfoTBg', 'KSr`FoCCWTIO', 'KUbbd_CCWTHG', 'KSrbT_CSOd@K', 'MSb`D?CO?ahOCgAW?', 'KUabDPL@?a`q', 'KSq`f@U@?a`q', 'KOvbT_SOCAoT', 'KSrbT?LO?aas', 'KSrbpO\O?_oH', 'JTpbdcTSOT?', 'JTpbtC^O?a_', 'JtpbtC\O?a_', 'J\oJlDtO?a_', 'JclJd_TSUD?', 'Jc~Bl@\O?a_', 'LCrbd@@O?a`SDG', 'JCrrd`TSOT?', 'JCrrt@^O?a_', 'L?pB`?TSTg@ScO', 'LCpBd?CSTg@SCW', 'JCpBt_^STg?', 'LC`@d?^O?au_Q_', 'LCpBT?LO?au_Cg', 'JSZAhlTSOT?', 'JSZAxL^O?a_', 'LSXA@?TSSM@SCo', 'LSXA`CCSSM@SCW', 'JSXApc^SSM?', 'LSH?`C^O?aowQ_', 'LSXAPCLO?aowCg', 'LSXAp?[O?aow?w', 'JCrb`pTSQT?', 'LCpB`OCSTGHSCW', 'LCQJ`H?SV@@SCW', 'JCQJphZSV@?', 'LCAH`HZO?a{CQ_', 'LCAJpGRO?a{CQG', 'LCQHpGXO?a{COg', 'LCQJPHHO?a{CCg', 'LCPB`?TSSQ@sh?', 'LEPBb_CC[Q@Sh?', 'LCPBp?MSSQAKh?', 'LCPBP_LSSQS_Cg', 'NC@@@?LO?apGh?Q_AS?', 'LCPB`?^P?apGh?', 'LCP@p?^O?apKh?', 'LCPBp?\OCapGh?', 'JStbcsTSOT?', 'JC~FkStO?a_', 'JStbsS^O?a_', 'J[sJkTtO?a_', 'LSo``STO?a`SP_', 'JSpbhsTSOT?', 'JSpbxS^O?a_', 'JKqb_|pSOT?', 'LCpb_SCSTA@SCW', 'JCpbos^STA?', 'LCpbOSLO?asGCg', 'LCpboO[O?asG?w', 'JSxbdSTSOT?', 'JWqR`\pSOT?', 'JQpbbsTcOT?', 'JOpbpS^SSa?', 'JSpbTO^SOe?', 'JSpbdSTSO\?', 'JUpbfsCCWT?', 'JSpbtSMSOb?', 'JSpbTsLSOd?', 'JSpbd_^SOU?', 'JSpbtcUSOR?', 'JSpbto[SOF?', 'H[pRt|z', 'LS``DSLO?ahOCg', 'LS``dO[O?ahO?w', 'JSpbdS^P?a_', 'LSpbD?LO?aaSAo', 'LSpbTCCO?aaSAW', 'JSpbtS\OCa_', 'J[oR\TlO?a_', 'J[oB|X{O?a_', 'J[oPt[xPAD?', 'JCrjdPTSOT?', 'JArbbpTcOT?', 'J?rbpP^SSa?', 'JCrbtPMSOb?', 'JCr`to\SQD?', 'JCrbTpLSOd?', 'JCrbt`USOR?', 'LCr`t?SO?agSAW', 'LCrbT@CO?aaSAW', 'JCrbtP\OCa_', 'LCPB`?TSTW@SaO', 'JEpBfoTAlW?', 'JCpBtO^STW?', 'L?p@BoTcTG@SS_', 'LA`B`_TcTG@SQO', 'LApBbOCcTG@SCW', 'LApBbOT_DG@SCS', 'JApBro^cTG?', 'L?pBPOLSTGQGCg', 'L?pBp?USTGQGAW', 'JEpBfoTBlG?', 'LCp@FoCC\G@SS_', 'LE`Bd_CC\G@SQO', 'LCpBT_CSTGASAW', 'NC`@D?CO?as_Q_Cg@K?', 'LE_BDPL@?as_Bc', 'LC`@dO\OCas_Q_', 'LC`@dONO?as_Y_', 'LCo@f@U@?as_Bc', 'L?tBT_SOCAs__i', 'LCpBT?LO?as_Dg', 'LCpBpO\O?_s__Q', 'LEab?PL@?asGBc', 'LCb`_O\OCasGQ_', 'LCb`_ONO?asGY_', 'LCb`?oLSOdSGQ_', 'LCq`a@U@?asGBc', 'LCb`__USORSGQ_', 'JCrb_o^TTA?', 'JSrbhO^P?a_', 'LKh@gO^O?a_W`@', 'JKj@go^SSM?', 'L?vbO_SOCAsG_i', 'LCrbO?LO?asGDg', 'LCrbO_CSORSGCg', 'LDpBWOlO?a_W`@', 'LDq@OOlO?aowP_', 'JSrRwolODA_', 'JDrBWolSSM?', 'LCxAx?uO?a_W`@', 'LCy?p?uO?aowP_', 'JCzAx_uSSM?', 'JDrAxOmSSM?', 'JCpBxo^STG?', 'JSq`po^SQK?', 'JSrbpoXSOL?', 'LCo@pO^O?as_P_', 'LCpBpOXO?as_@g', 'JSvBxO^O?a_', 'JSrbpO^Q?a_', 'L_UD`OTO?a`SN?', 'LCpB`OTQ?a`Sh?', 'LCp@hOTO?a`ShG', 'LCo@`oTSQK@Sh?', 'JSvBhoTSOT?', 'LCpBhOCSTG@SCW', 'JSrb`oTUOT?', 'LSq``OCSQK@SCW', 'JSrbhOTSO\?', 'JSFj`PMSUB?', 'JUFbboKOmA_', 'JURbb_TBkQ?', 'JSrb`P^P?a_', 'LOb`@_TcOTIOQO', 'LOr`BOCcOTIOCW', 'LOr`BOT_?TIOCS', 'JOr`Ro^cQc?', 'JOrbboTcPT?', 'LQbb`?CcOTHGCW', 'LQbb`?T_?THGCS', 'JQbbp_^cQQ?', 'JQrb`oTcST?', 'JQrbbOTcO\?', 'JQrbrO^_?a_', 'LOrbP?CSSaASAW', 'JOrbpO\SSa_', 'JSr`FoTBic?', 'JUbbd_TBiQ?', 'LSb`D_CCWTIOQO', 'JSrbT_LSOl?', 'LSq`F@C@?a`qCg', 'LSb`D?LO?ahODg', 'LOvbP_SO??oT_Q', 'JOvrTaUOCB_', 'JSrbpO\SCa_', 'KPpb`CTSOTQG', 'KSpbcCTSOTEG', 'KTpbD?TSOTAW', 'KTpbdCCSOTAK', 'ITpbtc^SO', 'Itpbtc\SO', 'I\oJldtSO', 'KT``dC^O?ahO', 'KTpbTCLO?aaS', 'I\oRtLzP?', 'I|oRtLxP?', 'K_lJ`?TSUDQG', 'KclJd?CSUDAK', 'Ic~Bl`\SO', 'KCrbd`@SOh@S', 'KCrbt@JO?aac', 'K?rr`@TSOTQG', 'KCrrd@CSOTAK', 'ICrrt`^SO', 'KCbpd@^O?ahO', 'KCbrt?VO?ahC', 'KCrpt?\O?agS', 'KCrrT@LO?aaS', 'KCpBd?TSTw@S', 'KApBb_TcTg@S', 'K?pBp?^STgQG', 'KCpBd?TSTg@s', 'KEpBf_CC\g@S', 'KCpBt?MSTgAK', 'KCpBT_LSTgAS', 'MC`@D?LO?au_Q_Cg?', 'KCpBd?^P?au_', 'KCp@tA^O?au_', 'KSZAHHTSOTAW', 'ISZAxl^SO', 'KSZ?xK\O?agS', 'KSZAXLLO?aaS', 'KSZAxH[O?a_[', 'KSXAP?^SSMAW', 'KSXA`CTSSM@s', 'KUXAbcCC[M@S', 'KSXApCMSSMAK', 'KSXAPcLSSMAS', 'KSXAp_[SSM?[', 'MSH?@CLO?aowQ_Cg?', 'MSH?`?[O?aowQ_?w?', 'KSXA`C^P?aow', 'KSXApC\OCaow', 'KCrb`PCSQTAK', 'KCpB`OTSTGHs', 'KEpBboCC\GHS', 'KEQJbh?C^@@S', 'KCQJpHISV@AK', 'KCAJpgRSV@HC', 'KCQHpgXSV@GS', 'KCQJPhHSV@AS', 'MCAH@HHO?a{CQ_Cg?', 'KCQHpH^O?a{C', 'MCAJPG@O?a{CQGCg?', 'KCQJxGZO?a{C', 'KCQJpHXOCa{C', 'KEPBb_ThCQ@s', 'MCP@B_CC[Q@Sh?S_?', 'ME?B@@L@?apGh?Bc?', 'KChJ`@VP?awK', 'KOtb_STSOTQG', 'KSpbcCTSOTBG', 'KStbcSCSOTAK', 'IC~FkstSO', 'IStbss^SO', 'I[sJkttSO', 'KC}DcStO?ago', 'IDvE|S^W?', 'KStbSSLO?aaS', 'KSpb`STQ?a`S', 'KSp`hStO?a`S', 'KSo`pS^O?ago', 'KSpbhSCSOTAK', 'ISpbxs^SO', 'KSpbXSLO?aaS', 'KSpbxO[O?a_[', 'KCpb_STSTA@s', 'KCpboSMSTAAK', 'KCpbOsLSTAAS', 'KCpboo[STA?[', 'KCpboS\OCasG', 'KCxb_STSOTSG', 'KSXb`CTSOTPG', 'KSpbcCTSOTDG', 'IUxbfsTAg', 'ISxbtS^SO', 'I[wJlTtSO', 'IYqRb|pAg', 'IWqRp\zSO', 'KOp`BsTcOTIO', 'KQp``oTcOTGW', 'KQpbbSCcOTAK', 'KQpbbST_?TAI', 'KOpbPSLSSaAS', 'KOpb`?^SSa@W', 'KOpbpCUSSa@K', 'KOpbpO[SSa?[', 'I[oR\XzSO', 'IUpbfsTBg', 'KSp`FsCCWTIO', 'KUp`doCCWTGW', 'KSpbd?MSOb@W', 'KSpbD_LSOd@W', 'KSpbTcCSOd@K', 'I[oR\tlSO', 'I[oB|x{SO', 'I[pPt{xOg', 'KU_bDTL@?a`q', 'KS``dS\OCahO', 'KS_bfP[@?a`q', 'KOtbd_LOCAoT', 'KOtbTcSOCAoT', 'KSpbTCLO?aas', 'KSpbpS\O?_oH', 'I[qRt\xP?', 'KCRj`@TSOTPG', 'KCabdPTSOTH_', 'IErjfpTAg', 'ICrjtP^SO', 'K?r`BpTcOTIO', 'K?rbboDcOTIC', 'KAbb``TcOTHG', 'KArb`oScOTGK', 'KArbbPT_?TAI', 'IArbrp^cO', 'K?r`pO\SSaGS', 'K?rbPPLSSaAS', 'K?rbp@USSa@K', 'KCr`tOKSObGS', 'KCr`t_SSQD@K', 'KCrbT`CSOd@K', 'K?vbT`SOCAoT', 'KCrbpP\O?_oH', 'KEPBb_TaTW@S', 'KCPBp?^STWPG', 'KApBbOTAlWQG', 'KCp@FoTAlWIO', 'KE`Bd_TAlWHG', 'KEpBfOCAlWAK', 'IEpBvo^j?', 'KCpBTOLSTWAS', 'KCpBt?USTW@K', 'M?`@@_TcTG@SS_QO?', 'M?p@BOCcTG@SS_CW?', 'M?p@BOT_DG@SS_CS?', 'K?pBboTcTGDS', 'K?p@Ro^cTGIO', 'MA`B`?CcTG@SQOCW?', 'MA`B`?T_DG@SQOCS?', 'KApBbOTcTG@s', 'KApBrO^_DGAI', 'M?pBP?CSTGQGCgAW?', 'K?pBpO\STGQI', 'KCp@FoTBlGIO', 'KE`Bd_TBlGHG', 'MC`@D_CC\G@SS_QO?', 'KCpBfoCC\GDS', 'KCpBT_LSTGAs', 'MCo@F@C@?as_BcCg?', 'M?d@D_SOCAs_Q__i?', 'MC`?TCEO?as_Y?KG_', 'K_cRdPLDEAs_', 'KM_B\PL@_as_', 'MC`@`O\O?_s_Q__Q?', 'M?tBP_SO??s__i_Q?', 'K?tRTaUOCBs_', 'KCpBpO\SCas_', 'K_er_PLDEAsG', 'KMabWPL@_asG', 'KEab?pLDO[sG', 'KCb`_oNSRSSG', 'KCq`a`UDO[sG', 'ISrbho^TO', 'KCpBhO^P?as_', 'KSq``O^P?ago', 'KKn@gO^O?aoW', 'KKh@go^SSG?X', 'KCrbO_LSOlSG', 'KDvBWOlO?aoW', 'KDpBWolSSG?X', 'KQqPoOlODAow', 'KDq@OolSQKOw', 'MCw?p?uO?a_W`@P_?', 'KCxAx_uSSG?X', 'KCzAp?uQ?aow', 'KCy?p_uSQKOw', 'KDpAxOmSOEO`', 'KDq?pOmSSMGo', 'KCo@po^STGGo', 'KCpBpoXSTG?s', 'ISvBxo^SO', 'ISrbpo^UO', 'K_UDpO^O?af_', 'KSrBHO^O?abO', 'KSb``O^Q?ahO', 'KIvD`OTa?a`S', 'K_U|`QTO?a`S', 'K_UD`oTSPw@S', 'KCpB`oTUTG@S', 'KCp@hoTSTH@S', 'MCo@`OCSQK@Sh?CW?', 'KSrBh?TSOTBG', 'KSvBhOCSOTAK', 'KCpBhOTSTG@s', 'KSrb`OCUOTAK', 'KSrb`_TS?T@I', 'KSq``OTSQK@s', 'KSrb`OTSOP?p', 'KSEj`OISUBGc', 'IUFjbpMoW', 'KSqb`OZP?agc', 'MOb`@?CcOTIOQOCW?', 'KOr`@oTcSTIO', 'KObaPcTcPPM@', 'KOb`P_^cQQIO', 'KOr`BoScOTIQ', 'KOr`BOTcO\IO', 'KOr`RO^_?aiO', 'KOr`R_UcQc@K', 'KQbb`?TcO\HG', 'KQbbp?^_?ahG', 'KQFb`OTaCDWH', 'KOvbP_SOSA_V', 'KOrbP?LSSaAs', 'KSb`D_TBicHG', 'KSr`F_CCWTIo', 'KSr`F@U@?a`q', 'KOtrT_QOCBoc', 'JTxbdCTSOT?', 'Jpdb`STSUD?', 'JXqR`LpSOT?', 'JRpbbcTcOT?', 'JPpbpC^SSa?', 'JsLbcSTSUD?', 'J[orcLpSOT?', 'JUpbecTKOT?', 'JSpbsC^SPa?', 'J\oRLHpSOT?', 'JTpbT?^SOe?', 'JtDbdSKSUD?', 'JTpbdCTSO\?', 'JVpbfcCCWT?', 'JTpbtCMSOb?', 'JTpbTcLSOd?', 'H\pRtlz', 'H|pRtlx', 'LT``DCLO?ahOCg', 'JTpbdC^P?a_', 'JTp`tE^O?a_', 'J\oR\DlO?a_', 'J\oPtKxPAD?', 'J_}R`HXSUD?', 'JclJd?TSUL?', 'JelJf_CC]D?', 'L?rb`@@SOh@ScO', 'JCrbt`JSOh?', 'LCb`d@JO?aacQ_', 'LCr`t?HO?aacOg', 'JCrzd@TSOT?', 'JArrb`TcOT?', 'J?rrp@^SSa?', 'JErrf`CCWT?', 'JCrrt@MSOb?', 'JCbrt_VSQP?', 'JCrpt_\SQD?', 'JCrrT`LSOd?', 'LCbrT?DO?ahCCg', 'JCrvt?^O?a_', 'JEpBf_TAlw?', 'JCpBt?^STw?', 'LApBb?CcTg@SCW', 'JApBr_^cTg?', 'L?pBP?LSTgQGCg', 'JEpBf_TBlg?', 'LCp@F_CC\g@SS_', 'LE_BD@L@?au_Bc', 'JclJdBVP?a_', 'L?p@t?NO?au_cG', 'JSZAXH^SOe?', 'JSZ?xk\SQD?', 'JSZAXlLSOd?', 'JSZAxh[SOF?', 'JSZAxL\OCa_', 'JUXAbcTBkM?', 'LSX?BcCC[M@SS_', 'LUX?`_CC[M@SOo', 'LUGA@DL@?aowBc', 'LSGAb@[@?aowBc', 'JErbbpCCYT?', 'LCoB`OTSTG@SP@', 'JEpBboTRlG?', 'LCQHBh?C^@@SS_', 'LCAJpGASV@AKQG', 'LCQHpGGSV@AKOg', 'LCAJPg@SV@HCCg', 'JCQJxgZSV@?', 'LCAHpGVO?a{CQG', 'LCAJpGPOCa{CQG', 'LCEBXGHO?a{CPg', 'LCAHhGZO?a{CQ_', 'LCP@B_ThCQ@sS_', 'LCgJ`?RP?awKPG', 'JS|bcSTSOT?', 'JPvEhSTSOT?', 'JWuR_\pSOT?', 'JOtboS^SSa?', 'JDzElCTSOT?', 'J[oZcLpSOT?', 'JSpbsC^SOq?', 'JDvElScSOT?', 'JStbcSTSO\?', 'JStbsSMSOb?', 'HLvE|s^', 'JStbSsLSOd?', 'JC~FcStQ?a_', 'JKudsS^O?a_', 'JC~DkUtO?a_', 'JSpbpS^Q?a_', 'J[oJhTtQ?a_', 'JSp`xS~O?a_', 'LSo`PSLO?agoCg', 'LSo`pO[O?ago?w', 'JSpbhSTSO\?', 'JSpbxSMSOb?', 'JSpbXsLSOd?', 'JSpbxo[SOF?', 'JKyb_\pSOT?', 'JExbasTgOT?', 'JCxboS^STA?', 'J[YJ`LpSOT?', 'JSXbpC^SSQ?', 'JUpbecTIOT?', 'JSpbsC^SPQ?', 'J[ojcLpSOT?', 'JQxbbSTAka?', 'JSx`FsTAic?', 'JUx`doTAiE?', 'JUxbfSCAgb?', 'HUxbvs^', 'JSpadS^SPS?', 'JSxbTSLSOd?', 'JSxbd?^SOU?', 'JSxbtCUSOR?', 'JSxbtO[SOF?', 'H[xRt\z', 'JS_JlTtSRO?', 'JQqR_|pAjA?', 'JWqPB|pAic?', 'JYqP`xpAiE?', 'JYqBbTpAgi?', 'HYqRr|z', 'JWqPp[xSQD?', 'JWqRP\hSOd?', 'JWqRpXwSOF?', 'LOp`BSCcOTIOCW', 'LOp`BST_?TIOCS', 'LQp``OCcOTGWCW', 'LQp``OT_?TGWCS', 'JQpbbSTcO\?', 'LOpb@?LSSaASAo', 'LOpbPCCSSaASAW', 'JOpbpS\SSa_', 'J[oP\WxSQD?', 'JSp`FsTBic?', 'JUp`doTBiE?', 'JSpbTcLSOl?', 'JocrdTLDEA_', 'LS```S\O?_hO_Q', 'LOtb`_LO??oT_Q', 'LOtbPcSO??oT_Q', 'JSpbpS\SCa_', 'J[qBp\xO?g_', 'LCAb`@TSOTPGR?', 'JERjb`TaOT?', 'JCRjp@^SSQ?', 'JCabtP^SQW?', 'JEabfpTR?T?', 'JArjbPTAka?', 'JCrhFpTAic?', 'JCrjfoDAi`?', 'JEbjd`TAiQ?', 'JErjdoSAiB?', 'HErjvp^', 'JCrhtO\SQD?', 'JCrjTPLSOd?', 'JCrbtPRSOX?', 'JCrjt@USOR?', 'L?b`@`TcOTIOQO', 'L?bb`_DcOTICQO', 'L?rbbOD_?TICCS', 'J?rbroNcQ`?', 'LAbb`@T_?THGCS', 'JAbbp`^cQQ?', 'JAr`ro\cQD?', 'L?r`p?SSSaGSAW', 'L?rbP@CSSaASAW', 'J?rbpP\SSa_', 'L?vbP`SO??oT_Q', 'JCrbpP\SCa_', 'LCP@B_TaTW@SS_', 'LEPBb?CaTW@SCW', 'JEPBr_^aTW?', 'LCPBP?LSTWPGCg', 'L?p@BOTAlWQGS_', 'LA`B`?TAlWQGQO', 'JApBrO^cTW?', 'LC`@D_TAlWIOQO', 'LCp@FOCAlWIOCW', 'JCpBfoTIlW?', 'JCp@Vo^SdW?', 'LE`Bd?CAlWHGCW', 'JEpBfOTBlW?', 'LCpBT?CSTWASAW', 'JCpBtO\sTW?', 'N?`@@?CcTG@SS_QOAK?', 'N?`@@?T_DG@SS_QOAI?', 'L?p@B_TcTG@ST_', 'L?p@BoScTG@SSc', 'L?p?bSEcTGDC[@', 'L?p@BOTcTG@sS_', 'LA`B`?TcTG@sQO', 'L?tBP_SOTGOI?l', 'L?pBP?LSTGQGDg', 'L?pBpO\SDGQ??T', 'LC`@D_TBlGIOQO', 'JCpBfoTJlG?', 'LCp@F_CC\G@ST_', 'LCo@f@S@Cas_Bc', 'LCo@f@E@?as_Jc', 'LC`?\CuO?as_YG', 'L_cR`PLDA?s__Q', 'JMabWpLDtA?', 'JCpBho^TTG?', 'JSq``o^TQK?', 'LCo@`O^P?as_P_', 'JSvBhO^P?a_', 'JSrb`O^R?a_', 'JKn@go^SSE?', 'JDvBWolSSE?', 'LCw?p_uSQK?W`@', 'JCzAp_uUSM?', 'LDo?pOmSOEO`P_', 'JDvAxOmSSE?', 'JDrApOmUSM?', 'J_UDpo^SPw?', 'JSrBHo^SOs?', 'JSrBx?^SOq?', 'JSb``o^UQS?', 'JSrbp_^S?Q_', 'JIvD`oTeOT?', 'J_U|`qTSOT?', 'L_QD`?TSPw@SEO', 'L_UD`OCSPw@SCW', 'LCpB`OCUTG@SCW', 'LCo@`OTSQK@sh?', 'JUrBj_TEOT?', 'JSvBhOTSO\?', 'LCpB`OTSTG@C@`', 'LSrb`?CS?TAKAS', 'JSrb`OTUO\?', 'JSrb`O\SO\?', 'JUEjboIPMB?', 'LOb`@?TcO\IOQO', 'JOrpBpQcW{?', 'LOr`R?U_?aiOAW', 'JSr`F_TBik?', 'IVxbfcTAg', 'ITxbtC^SO', 'I\wJlDtSO', 'IxfBhTtSO', 'IZqRblpAg', 'IXqRpLzSO', 'KQpbaCTcOTEG', 'KRpbbCCcOTAK', 'IRpbrc^cO', 'KPpbPCLSSaAS', 'IuLbesTog', 'I{NBkTtSO', 'I]orelpAg', 'I[orsLzSO', 'KSp`EcTKOTIO', 'KUpbeCCKOTAK', 'KUpbeCTG?TAI', 'IUpbuc^KO', 'KSpbSCLSPaAS', 'I\oR\HzSO', 'ItDjdVMSO', 'IvDbfsKog', 'IVpbfcTBg', 'KTp`FcCCWTIO', 'I\oR\dlSO', 'I\pPtkxOg', 'KV_bDDL@?a`q', 'ItDbdVVR?', 'KckJd?TSSDG`', 'IelJf_Tpg', 'K?lJf_CC]DY?', 'KCrjd@@SOh@S', 'KArbb`@cOh@S', 'K?rbp@JSOhQG', 'KCb`d`JSOhHO', 'KCr`t_HSOhGS', 'KCard@TSOTH_', 'IErzf`TAg', 'ICrzt@^SO', 'K?qbb`TcOTI_', 'K?rrb_DcOTIC', 'KArr`_ScOTGK', 'KArrb@CcOTAK', 'IArrr`^cO', 'K?brp?VSSaHC', 'K?rpp?\SSaGS', 'K?rrP@LSSaAS', 'KCbrt?ESObHC', 'KCrpt?KSObGS', 'KCbrT_DSQPAS', 'ICrvt_^SO', 'KCbtd?^O?ahO', 'KEpBf?CAlwAK', 'IEpBv_^n?', 'KCpBT?LSTwAS', 'KApBb?TcTg@s', 'KCp@F_TBlgIO', 'K_lJd@FP?aqC', 'KckJdARP?agc', 'KSZ?XG\SOeGS', 'KSX?BcTBkMIO', 'KUX?`_TBkMGW', 'KCpB`OTSTH@s', 'KEoBboTPDG@U', 'KCQJxGISV@AK', 'KCEBXgHSV@Gs', 'KCQHpHVO?a{E', 'KCQHxG^O?a{C', 'MCE@XGHO?a{C@GO__', 'KCQJhGZO?a{E', 'KChJ`?VR?awK', 'IS|bsS^SO', 'I[{JkTtSO', 'IPvExS^SO', 'KOtbOSLSSaAS', 'IDzE|C^SO', 'KSpbSCLSOqAS', 'IDvelSmSO', 'IDvEtS^Y?', 'Ic{Vc^pR?', 'I[sTs]zP?', 'KSpbpO[Q?a_[', 'KSp_xS\O?acS', 'KSp`xO{O?a_[', 'KSpb`STSOP?p', 'KCab_\pSOTL?', 'IMyba|pAg', 'IKybo\zSO', 'KCx`AsTgOTIO', 'KEx`_oTgOTGW', 'KExbaSCgOTAK', 'IExbqs^gO', 'KCpa_S^STADO', 'KCxbOSLSTAAS', 'KCxb_?^STA@W', 'KCxboCUSTA@K', 'KCxboO[STA?[', 'KSAJ`LpSOTL?', 'KSPa`C^SSQDO', 'KSXbPCLSSQAS', 'KSXbp?[SSQ?[', 'KQpbaCTIOTQG', 'KSp`EcTIOTIO', 'KUp`c_TIOTGW', 'KUpbeCCIOTAK', 'IUpbuc^IO', 'KSpbSCLSPQAS', 'KSpbs?[SPQ?[', 'I[ojsLzSO', 'KOx`BSTAkaIO', 'KQx``OTAkaGW', 'IQxbrS^cO', 'KSx`FSCAicAK', 'ISx`Vs^S_', 'KUx`dOCAiEAK', 'IUx`to^Oo', 'IUxbfSTBg', 'IUpafs^I_', 'IUxbf_^Ao', 'G]xz~{', 'KSpaDSLSPSAS', 'KSpadCUSPS@K', 'KSpadO[SPS?[', 'I[oilTzSO', 'KSxbD?LSOd@W', 'KSxbTCCSOd@K', 'ISxbtS\sO', 'I[wR\TlSO', 'I[wB|X{SO', 'IS`Rt\zY?', 'I[xPt[xOg', 'IYqPr{xOg', 'IWqRp\xTO', 'KOp`BsScOTIQ', 'KOp`BSTcO\IO', 'KQp``OTcO\GW', 'KOtb`_LOSA_V', 'KOtbPcSOSA_V', 'KOpbpS\SC_?J', 'Kocr`TLDA?oH', 'KS```S\SCahO', 'KOtb`_LOCAoV', 'I[qRp\xT?', 'KCQj`@TSOTPH', 'KEAbb`TR?TPG', 'KCAbp@^SQWPG', 'KCRhB`TaOTIO', 'KCRjb_DaOTIC', 'KERj`_SaOTGK', 'IERjr`^aO', 'KCRhp?\SSQGS', 'KCRbp@RSSQ@c', 'KCa`tO\SQWGS', 'KCabt@USQW@K', 'KCa`FpTR?TIO', 'KCabfoDR?TIC', 'K?rjbODAkaIC', 'KAbj`@TAkaHG', 'KCbhD`TAicHG', 'KCbjd_DAi`HG', 'ICrjvoNSG', 'IEbjt`^QO', 'IErhvo\Og', 'KCr`tOPSQD@c', 'KCrht?SSQD@K', 'KCrbTP@SOd@c', 'KCrjT@CSOd@K', 'ICrjtP\sO', 'KAb`p_\cQQGS', 'MCP@B?CaTW@SS_CW?', 'KEPBb?TaTW@s', 'KCPBp?\sTWPG', 'M?`@@?TAlWQGS_QO?', 'MC`@D?CAlWIOQOCW?', 'KCp@F_TAlWIo', 'KCp@FoSAlWYO', 'KCp?fSEILWMA', 'KCp@FOTBlWIO', 'KE`Bd?TBlWHG', 'K?tBT_SoTWOU', 'KCpBT?LSTWAs', 'KCpBpO\SDWOI', 'MA_@B@CcTG@SD_BO_', 'M?`@@_ScTG@SScQO?', 'M?`@@?TcTG@sS_QO?', 'K?pBboSctGDS', 'K?pPBpQc\GBo', 'K?p?jTocTGDs', 'KCp@F_TBlGIo', 'KCpBn_CC\GDS', 'KCpBn?m@Gas_', 'KCo@`o^TTGGo', 'ISvBho^TO', 'ISrb`o^VO', 'KKj@g?^SSEBG', 'KDrBW?lSSEBG', 'KDrAHOmSSEBO', 'KDb?`OmUSMHO', 'KDrAp?mSCM@I', 'K_QDp?^SPwBG', 'IUrBz_^EO', 'KIrD`?TeOTBG', 'KIvD`OCeOTAK', 'K_Q|`ATSOTBG', 'K_UD`OTSPw@s', 'KCpB`OTUTG@s', 'KSr@J_TEOTIO', 'KUrBj?TA?TAI', 'KSvB`OTSOP?p', 'KCpB`O\STG@s', 'KSrb`OCSOTEK', 'KSrb`?HSG[Ah', 'KSrb`?SSO\@K', 'JUxbeCTAha?', 'JVxbfCCAgb?', 'HVxbvc^', 'H^wJndt', 'JTpadC^SPS?', 'JTxbTCLSOd?', 'H\xRtLz', 'JT_JlDtSRO?', 'JOqRblpAj_?', 'JYqRaLpAha?', 'HZqRrlz', 'JXqPpKxSQD?', 'JXqRPLhSOd?', 'JQpbqC^cPa?', 'JRpbbCTcO\?', 'JuHbeCTogq?', 'JuLbeSCogb?', 'H}NBmtt', 'J[opElpAic?', 'J]obeDpAgi?', 'H]orulz', 'J[opsKxSQD?', 'J[orSLhSOd?', 'LSp`ECCKOTIOCW', 'LSp`ECTG?TIOCS', 'JSp`Uc^KQc?', 'JUpbeCTKO\?', 'JUpbuC^G?a_', 'J\oP\GxSQD?', 'JtCjdUISQH?', 'HvDjfvM', 'JTp`FcTBic?', 'JtCbdURRAH?', 'JekJf_TPCD_', 'JclJd?\SSL?', 'J?lJf_Tpm_?', 'LCabd@@SOh@SR?', 'JErjf`@Agh?', 'JCrjt@JSOh?', 'JArbr`JcOh?', 'L?b``@JSOhQGQ_', 'L?r`p?HSOhQGOg', 'JCqjf`TAig?', 'JCrzf_DAi`?', 'JErzf@CAgb?', 'JCbzt?VSQP?', 'JCrxt?\SQD?', 'L?qb`_ScOTI_OW', 'J?rrr_NcQ`?', 'JArpr_\cQD?', 'L?brP?DSSaHCCg', 'J?rvp?^SSa?', 'JEpBf?TBlw?', 'L_kJd?BP?aqCPG', 'JEpBboTBlH?', 'LCQHpGXO?a{C@g', 'JStacS^SPS?', 'JS|bSSLSOd?', 'JScJkTtSRO?', 'JDvedSgSOL?', 'J[sPs[xPCD?', 'JSpb`S\SO\?', 'JEaba|pY?T?', 'JCabo\zSRO?', 'JKy`A|pAic?', 'JMy`_xpAiE?', 'HMybq|z', 'JKy`o[xSQD?', 'JKqa_\zSPS?', 'JKybO\hSOd?', 'LCx`ASCgOTIOCW', 'JCx`Qs^gQc?', 'LEx`_OCgOTGWCW', 'JExbaSTgO\?', 'JExba_^gOU?', 'LCpa?SLSTADOCg', 'LCpa_CUSTADOAW', 'LCpa_O[STADO?w', 'JCxb_S^STI?', 'LCxb??LSTAASAo', 'LCxbOCCSTAASAW', 'JCxboS\sTA?', 'JSYJ`LpSO\?', 'LSPa`?[SSQDO?w', 'JSXbpC\sSQ?', 'LOp`ACTIOTQGS_', 'LQp`_?TIOTQGOo', 'JUxbeCTIOT?', 'JYqRaLpIOT?', 'LSp`ECCIOTIOCW', 'JSp`Uc^IQc?', 'LUp`c?CIOTGWCW', 'JUp`s_^IQE?', 'JUpbeCTIO\?', 'H]ojulz', 'JSpbsC\sPQ?', 'J[oR[DlSPQ?', 'J[oB{H{SPQ?', 'J[ohsKxSQD?', 'JSx`FsSAmc?', 'JSx`FSTBic?', 'JUx`dOTBiE?', 'H]wxv|E', 'LSpaDCCSPSASAW', 'JSpadS\sPS?', 'J[oglSxSQD?', 'JO|bd_LoSD_', 'JO|bTcSoSD_', 'JSxbpS\SCA_', 'H[zRt\x', 'JS`Pt[xYAD?', 'LOp`BSS_?TIQCS', 'JOppBtQcW{?', 'Jocr`TLTEA_', 'JEQjb`TaOT_', 'LCA`p?\SQWPGOg', 'JERhr_\aQD?', 'LCR`p?PSSQGSBG', 'LCa`t?SSQWGSAW', 'JCabtP\SQW_', 'JEbht_\QQD?', 'LCP@B_SaTW@Ss_', 'LCP@B?TaTW@sS_', 'LE_@F@CAlWAoBP', 'LC`@D_SAlWYOQO', 'LC`@D?TBlWIOQO', 'L?p@BOSAlWYOcO', 'JCpFfoSIlW?', 'JCpPFrQFdW?', 'JCp?nToJlW?', 'JCpBn_TJlG?', 'LCpBf?g@Gas_@g', 'JSrBh?^TOq?', 'JSrb`_^T?Q_', 'JFrBY_lESE?', 'LDb?`?mSCMHOAS', 'JUrBz?^A?a_', 'JIvD`OTeO\?', 'LSr@J?TA?TIOCS', 'LCpB`?SSTG@sAW', 'JSrb`OtSO\?', 'JSrb`OT[O\?', 'IUxbuC^KO', 'I]wreLpAg', 'IVxbfCTBg', 'I\xPtKxOg', 'ITyJlDtSO', 'IYqRqLzKO', 'IZqPrkxOg', 'I}GZeLpog', 'IuLbeSTpg', 'K[opCkoAicGK', 'K[o`EDpAicAg', 'I[opUlzS_', 'I]obuDzDO', 'I]opukxOg', 'KSp`ECTKO\IO', 'KSp`UC^G?aiO', 'KSp`U_[KQc?[', 'IvCjfuIPG', 'K?kJf_TPCDy?', 'KCbhd@JSOhHO', 'KCrht?HSOhGS', 'KAr`r_HcOhGS', 'IS~bcS^SO', 'KSpb`CSSO\@K', 'KCa`o[xSROGS', 'IMy`q{xOg', 'KKq__[xSQDDO', 'IKybo\xsO', 'KCx`AsSgOTYO', 'KCx`ASTgO\IO', 'KEx`_OTgO\GW', 'MCpa?CCSTADOCgAW?', 'KDpB?SlSSI@p', 'KCpB`O{SSI@p', 'K?|b__LoTAOU', 'K?|bOcSoTAOU', 'KUpbeCT?OTDA', 'KSp`EcSIOTYO', 'KSp`ECTIO\IO', 'KUp`c?TIO\GW', 'I]ohukxOg', 'KSpboC\S@QOI', 'I[ojsLxsO', 'KOx`BSSAmcQG', 'ISxpFvQF_', 'IS`Rt\xZ?', 'KOppBSP_G{IQ', 'KCAbp@\SQWpG', 'KCq`v@SCOW_V', 'KCPPBbQaTWBo', 'KE`@F?LRdWAs', 'KC`PD`HFdWYO', 'ICpVfqkN_', 'KCpBf_TILG?q', 'KFrBY?lACEAI', 'KCpB`OT[TG@s', 'KSrB`OPSO\Cc', 'JYqPqKxKQD?', 'JuKbeST_iG_', 'L[o`CCoAicGKDO', 'J[o`UDzDQc?', 'J]o`uCxDQD?', 'LSp`U?[G?aiO?w', 'JCabo\xSRO_', 'JCxpAvQgO{?', 'JOtR_SlwSi?', 'LOp`ACSIOTYOcO', 'JSppEfQIO{?', 'JOxpBUPFec?', 'KOppAEPIO{YO']

The 4378 Triangle-Y edges are
[(658, 872), (1055, 837), (1047, 833), (1052, 1177), (1026, 810), (603, 527), (1203, 1117), (336, 183), (854, 783), (232, 391), (408, 208), (1059, 843), (722, 929), (296, 412), (103, 246), (337, 184), (963, 726), (996, 1052), (790, 538), (106, 251), (401, 205), (1107, 1005), (45, 12), (278, 363), (412, 214), (42, 123), (522, 760), (948, 1097), (673, 892), (240, 107), (270, 395), (121, 272), (514, 612), (747, 963), (367, 184), (45, 133), (980, 756), (337, 570), (517, 766), (405, 296), (910, 1106), (528, 775), (1182, 1156), (582, 337), (672, 905), (682, 424), (219, 434), (841, 597), (981, 757), (158, 275), (287, 160), (1054, 970), (510, 763), (992, 766), (1151, 1168), (483, 251), (127, 287), (583, 338), (656, 408), (773, 993), (100, 190), (431, 698), (111, 199), (543, 796), (1023, 875), (835, 1053), (616, 371), (220, 371), (314, 149), (1219, 1195), (660, 414), (867, 627), (940, 697), (567, 335), (919, 674), (388, 629), (638, 395), (678, 431), (657, 408), (221, 372), (456, 238), (465, 732), (551, 772), (655, 484), (881, 647), (251, 480), (921, 683), (965, 1055), (56, 155), (266, 114), (699, 490), (1116, 1187), (75, 25), (95, 232), (21, 54), (712, 954), (422, 218), (922, 684), (1020, 841), (179, 82), (351, 603), (490, 761), (70, 175), (803, 992), (682, 931), (723, 969), (96, 233), (1130, 978), (884, 657), (1141, 987), (895, 666), (252, 480), (959, 1096), (44, 122), (777, 976), (685, 484), (725, 520), (655, 870), (48, 12), (679, 898), (587, 406), (459, 257), (942, 1128), (115, 38), (74, 186), (680, 899), (235, 103), (276, 141), (881, 660), (1061, 856), (222, 429), (1018, 894), (1129, 990), (106, 254), (823, 575), (225, 440), (324, 562), (905, 1102), (1213, 1218), (813, 610), (117, 269), (876, 1075), (518, 284), (120, 274), (589, 344), (976, 753), (856, 608), (1208, 1139), (226, 441), (100, 36), (1042, 818), (404, 298), (1045, 852), (668, 902), (530, 294), (1209, 1140), (622, 377), (722, 464), (1194, 1097), (306, 140), (519, 284), (560, 322), (601, 848), (377, 200), (1157, 1215), (55, 149), (329, 160), (703, 450), (471, 738), (392, 594), (933, 683), (924, 1092), (339, 173), (968, 1135), (1023, 842), (208, 135), (280, 389), (845, 1064), (941, 772), (53, 81), (86, 29), (920, 749), (925, 1093), (417, 623), (475, 744), (526, 301), (923, 1020), (675, 918), (1085, 902), (425, 218), (34, 104), (153, 55), (1201, 1113), (357, 608), (354, 194), (210, 409), (37, 109), (1086, 903), (651, 417), (922, 1060), (1195, 1218), (966, 1066), (1020, 808), (331, 555), (19, 60), (621, 394), (678, 928), (1061, 846), (584, 363), (955, 1093), (402, 206), (1047, 1176), (239, 99), (126, 42), (444, 617), (682, 934), (585, 364), (130, 49), (403, 207), (870, 725), (916, 692), (1109, 1007), (987, 752), (599, 527), (930, 1121), (162, 266), (660, 888), (576, 400), (712, 898), (880, 1040), (59, 110), (246, 116), (799, 557), (456, 712), (457, 299), (601, 838), (1163, 1099), (1111, 909), (369, 186), (47, 135), (763, 491), (122, 49), (339, 572), (519, 768), (579, 819), (511, 764), (20, 38), (814, 573), (607, 472), (411, 597), (983, 1141), (351, 174), (197, 79), (674, 907), (1204, 1136), (803, 563), (61, 155), (541, 792), (983, 759), (493, 752), (769, 507), (593, 839), (504, 761), (1161, 1031), (971, 1050), (230, 378), (675, 908), (577, 336), (722, 840), (1104, 905), (9, 1), (188, 381), (346, 589), (302, 137), (121, 62), (515, 281), (636, 391), (191, 386), (250, 472), (597, 845), (373, 197), (91, 219), (51, 146), (346, 180), (599, 360), (222, 373), (939, 694), (931, 690), (87, 185), (221, 414), (607, 858), (716, 536), (223, 374), (841, 1061), (360, 608), (1023, 809), (1042, 822), (268, 116), (1087, 973), (166, 334), (12, 47), (711, 951), (1099, 947), (156, 320), (683, 889), (69, 172), (1009, 1139), (965, 724), (290, 140), (206, 406), (675, 476), (98, 235), (845, 658), (43, 119), (101, 240), (276, 507), (465, 257), (1071, 970), (319, 548), (676, 477), (210, 412), (387, 194), (1137, 1180), (1043, 1173), (264, 123), (1035, 1169), (1027, 1165), (793, 998), (1157, 1015), (173, 350), (460, 300), (564, 766), (1111, 1164), (51, 15), (579, 400), (934, 1122), (826, 1031), (575, 366), (999, 1102), (1000, 1067), (487, 253), (664, 889), (747, 478), (564, 622), (455, 715), (857, 609), (555, 802), (782, 844), (728, 873), (1210, 1142), (1062, 898), (666, 898), (488, 254), (827, 623), (499, 263), (346, 170), (233, 113), (599, 350), (338, 166), (436, 701), (797, 1009), (204, 86), (456, 679), (94, 214), (228, 443), (55, 106), (781, 1001), (716, 526), (762, 493), (858, 610), (923, 676), (521, 287), (368, 194), (184, 373), (661, 410), (1088, 892), (1099, 901), (117, 203), (529, 785), (242, 463), (1111, 912), (103, 39), (289, 129), (352, 594), (309, 144), (643, 398), (842, 607), (13, 2), (603, 850), (1151, 1213), (470, 735), (462, 731), (969, 1093), (61, 158), (541, 795), (290, 130), (263, 113), (54, 119), (1090, 974), (1162, 1028), (875, 640), (930, 1101), (1060, 951), (463, 732), (1136, 1206), (495, 764), (438, 230), (143, 196), (1063, 956), (1203, 1116), (80, 27), (151, 316), (837, 1058), (780, 524), (879, 646), (919, 719), (978, 768), (722, 928), (264, 113), (769, 860), (688, 935), (324, 509), (401, 204), (1080, 901), (371, 212), (682, 891), (724, 479), (422, 672), (253, 485), (249, 106), (214, 377), (721, 968), (927, 1073), (1074, 1006), (39, 116), (411, 662), (304, 536), (1059, 963), (770, 860), (405, 210), (1060, 928), (22, 63), (129, 275), (921, 1029), (989, 755), (895, 711), (784, 880), (1023, 1162), (244, 112), (810, 789), (1042, 1175), (1203, 1129), (892, 1087), (601, 386), (1047, 881), (702, 438), (164, 268), (226, 100), (437, 692), (812, 569), (390, 202), (569, 811), (440, 697), (234, 449), (581, 822), (61, 112), (513, 767), (929, 745), (494, 259), (1226, 1197), (833, 628), (199, 82), (406, 295), (223, 439), (191, 78), (563, 624), (606, 357), (390, 287), (805, 566), (878, 779), (62, 113), (22, 40), (484, 251), (516, 283), (633, 868), (342, 167), (716, 457), (919, 1082), (511, 613), (785, 1002), (687, 430), (927, 677), (224, 111), (455, 718), (788, 1007), (804, 606), (736, 551), (296, 136), (981, 1142), (315, 149), (93, 185), (1146, 1209), (1146, 980), (233, 116), (778, 962), (65, 123), (850, 1067), (56, 154), (289, 505), (479, 257), (536, 791), (965, 1054), (1034, 1004), (856, 738), (340, 178), (86, 182), (693, 482), (653, 409), (351, 602), (1213, 1155), (4, 0), (843, 1064), (1203, 1227), (703, 495), (1183, 1132), (341, 179), (333, 175), (51, 80), (783, 869), (169, 72), (589, 366), (797, 544), (747, 952), (1187, 1138), (875, 643), (653, 530), (717, 960), (773, 861), (867, 639), (277, 508), (800, 549), (1021, 926), (919, 686), (209, 410), (131, 45), (1163, 1046), (74, 185), (456, 250), (1069, 859), (60, 21), (812, 788), (477, 718), (712, 472), (44, 13), (1086, 948), (1205, 1128), (124, 42), (774, 941), (770, 562), (830, 613), (106, 253), (206, 340), (405, 586), (774, 532), (1172, 1216), (393, 203), (1037, 1171), (303, 538), (826, 579), (37, 10), (1159, 1017), (315, 512), (117, 39), (1101, 1192), (1168, 1102), (92, 211), (325, 562), (906, 1102), (1011, 1155), (385, 198), (1019, 1159), (909, 1107), (731, 463), (781, 958), (609, 357), (132, 283), (1022, 904), (601, 353), (425, 685), (860, 613), (619, 370), (821, 1030), (318, 150), (28, 82), (490, 256), (441, 629), (563, 326), (582, 339), (348, 172), (682, 426), (552, 725), (124, 284), (142, 189), (227, 376), (14, 3), (206, 353), (188, 76), (575, 336), (472, 738), (180, 72), (787, 893), (244, 465), (799, 867), (1043, 819), (1159, 1030), (292, 133), (494, 756), (923, 1019), (1170, 1039), (1123, 1193), (1083, 891), (877, 643), (661, 524), (34, 103), (738, 973), (565, 636), (1027, 847), (1047, 825), (201, 396), (1076, 888), (829, 602), (456, 240), (358, 608), (251, 482), (247, 103), (440, 232), (680, 479), (944, 705), (156, 64), (176, 79), (532, 760), (1055, 1179), (1082, 904), (782, 526), (1130, 944), (1227, 1209), (292, 519), (441, 233), (1060, 885), (255, 488), (682, 933), (773, 563), (310, 158), (411, 210), (55, 17), (41, 119), (1219, 1174), (240, 99), (798, 1001), (484, 725), (665, 471), (806, 596), (676, 895), (634, 520), (388, 199), (921, 714), (988, 752), (438, 694), (277, 511), (1112, 1196), (131, 48), (217, 88), (578, 359), (902, 1094), (1176, 1217), (1116, 937), (1149, 1200), (389, 200), (1054, 962), (59, 145), (840, 710), (891, 1084), (640, 419), (626, 521), (582, 823), (585, 340), (351, 173), (603, 388), (343, 169), (596, 349), (794, 1008), (803, 562), (825, 586), (775, 994), (228, 367), (646, 880), (355, 179), (807, 568), (64, 115), (597, 844), (586, 340), (1173, 1040), (578, 336), (9, 36), (242, 387), (448, 635), (651, 406), (668, 904), (688, 882), (1078, 888), (1105, 905), (239, 461), (662, 564), (1186, 1095), (131, 290), (500, 273), (410, 608), (456, 724), (462, 655), (652, 407), (55, 151), (563, 329), (216, 105), (841, 1060), (1176, 1050), (774, 512), (279, 161), (12, 46), (924, 1094), (1166, 1036), (186, 82), (310, 148), (858, 740), (842, 1061), (254, 482), (353, 604), (503, 283), (935, 731), (1035, 818), (364, 613), (555, 330), (424, 664), (70, 23), (626, 390), (171, 75), (1144, 990), (629, 395), (1068, 851), (668, 472), (37, 111), (265, 118), (657, 871), (887, 659), (799, 546), (520, 753), (778, 523), (335, 182), (291, 521), (932, 1075), (284, 482), (124, 264), (442, 690), (1110, 1198), (51, 14), (1105, 1003), (1036, 1169), (410, 212), (784, 539), (447, 625), (461, 294), (228, 92), (20, 63), (225, 432), (324, 554), (1020, 895), (833, 660), (846, 779), (1088, 950), (530, 659), (1111, 1199), (297, 457), (683, 901), (725, 489), (209, 344), (302, 535), (817, 572), (1020, 1160), (435, 241), (809, 568), (828, 581), (1020, 931), (1061, 969), (827, 622), (930, 1123), (409, 634), (668, 894), (921, 1074), (1170, 1104), (228, 442), (306, 541), (874, 733), (430, 693), (500, 263), (783, 960), (600, 350), (366, 183), (979, 755), (611, 359), (971, 751), (603, 355), (202, 160), (793, 1010), (309, 143), (380, 203), (771, 991), (156, 309), (157, 274), (544, 305), (1052, 861), (197, 81), (1071, 874), (1004, 784), (1122, 1185), (353, 594), (826, 1043), (655, 407), (917, 1081), (1025, 843), (110, 198), (1144, 980), (102, 194), (848, 1067), (247, 469), (616, 415), (34, 96), (715, 537), (819, 1040), (66, 128), (294, 135), (191, 388), (528, 302), (869, 632), (979, 1141), (1008, 790), (837, 1057), (550, 735), (1126, 931), (1019, 805), (103, 195), (923, 688), (379, 624), (147, 201), (1161, 1154), (93, 230), (192, 389), (1200, 1225), (1145, 1209), (177, 80), (741, 976), (156, 57), (864, 638), (443, 236), (148, 202), (249, 105), (166, 336), (260, 114), (325, 509), (423, 666), (834, 615), (1179, 1058), (705, 501), (178, 81), (885, 697), (1124, 979), (1152, 1190), (875, 1061), (624, 396), (286, 517), (242, 102), (111, 256), (827, 612), (276, 509), (1042, 1174), (890, 668), (990, 755), (279, 514), (319, 550), (1154, 1006), (112, 257), (678, 897), (1074, 897), (778, 984), (1098, 1191), (979, 745), (1003, 1102), (936, 1049), (301, 538), (1116, 979), (122, 41), (854, 601), (1001, 1120), (360, 178), (606, 356), (997, 1144), (512, 312), (824, 578), (1189, 1089), (174, 353), (214, 389), (927, 1085), (962, 777), (285, 449), (177, 358), (919, 1081), (785, 1001), (1114, 911), (323, 561), (806, 566), (990, 1141), (1090, 1189), (455, 717), (875, 1074), (848, 1057), (997, 771), (1117, 916), (426, 690), (517, 283), (526, 777), (840, 1053), (338, 577), (662, 521), (375, 199), (666, 900), (599, 352), (337, 581), (338, 168), (1211, 1145), (91, 31), (449, 264), (599, 846), (1027, 915), (1080, 889), (678, 910), (184, 375), (1126, 1186), (721, 463), (226, 112), (156, 276), (177, 70), (822, 1040), (277, 157), (684, 432), (562, 326), (1020, 875), (531, 604), (755, 986), (195, 389), (473, 742), (1061, 1178), (673, 916), (967, 1134), (1121, 1192), (915, 715), (587, 355), (744, 976), (717, 959), (297, 522), (367, 617), (903, 740), (649, 415), (173, 77), (1126, 1163), (1079, 902), (257, 485), (650, 825), (852, 631), (296, 413), (678, 478), (1051, 840), (783, 531), (21, 65), (213, 415), (313, 502), (953, 1091), (174, 78), (238, 99), (422, 674), (597, 526), (964, 728), (1, 6), (107, 253), (565, 802), (786, 950), (743, 845), (986, 752), (22, 65), (222, 90), (227, 434), (995, 800), (111, 259), (425, 684), (264, 501), (1127, 956), (64, 147), (779, 538), (860, 612), (831, 585), (309, 509), (528, 776), (929, 1120), (28, 81), (1169, 1218), (356, 175), (1098, 1194), (46, 135), (206, 87), (1205, 1140), (58, 109), (122, 273), (234, 451), (523, 288), (681, 911), (583, 339), (830, 625), (1188, 1087), (206, 352), (575, 335), (188, 75), (554, 312), (787, 892), (962, 744), (231, 445), (98, 181), (784, 1003), (776, 999), (191, 80), (63, 160), (825, 775), (504, 311), (573, 819), (521, 629), (673, 906), (15, 3), (525, 779), (676, 423), (60, 154), (1023, 876), (221, 108), (807, 577), (1167, 1149), (380, 281), (1047, 824), (192, 81), (676, 917), (929, 1097), (638, 396), (1024, 840), (657, 409), (132, 295), (465, 733), (881, 648), (205, 136), (278, 498), (964, 1091), (965, 1056), (249, 471), (663, 834), (821, 1042), (871, 634), (75, 26), (1222, 1206), (94, 39), (582, 351), (1147, 1212), (661, 415), (1088, 897), (751, 983), (941, 698), (1194, 1138), (58, 122), (70, 176), (402, 649), (997, 1124), (1019, 883), (1078, 969), (3, 6), (875, 1018), (740, 973), (713, 956), (926, 1100), (1141, 988), (971, 1071), (1199, 1115), (288, 520), (243, 103), (267, 497), (728, 855), (616, 385), (45, 124), (530, 727), (418, 635), (972, 1072), (244, 104), (74, 187), (933, 1080), (273, 396), (687, 530), (914, 1103), (108, 36), (823, 576), (228, 101), (401, 209), (78, 193), (445, 624), (562, 800), (757, 481), (605, 353), (497, 262), (597, 349), (513, 615), (589, 345), (665, 892), (815, 571), (807, 567), (798, 1013), (123, 200), (909, 1109), (668, 903), (589, 381), (539, 789), (312, 481), (808, 568), (425, 687), (992, 1143), (720, 455), (1184, 1084), (579, 336), (764, 498), (598, 349), (1137, 972), (234, 418), (590, 345), (770, 541), (950, 737), (780, 1000), (1169, 1041), (808, 653), (644, 810), (85, 29), (1138, 973), (310, 147), (564, 329), (761, 986), (623, 378), (247, 393), (715, 461), (472, 740), (518, 707), (514, 328), (244, 467), (686, 434), (31, 94), (915, 672), (78, 26), (376, 623), (1006, 790), (1144, 989), (720, 841), (60, 157), (828, 603), (841, 722), (153, 56), (757, 988), (258, 487), (1075, 889), (651, 827), (1160, 1113), (37, 110), (71, 23), (150, 316), (425, 255), (778, 522), (917, 717), (153, 321), (437, 229), (722, 478), (731, 972), (358, 610), (505, 629), (1032, 820), (891, 664), (228, 91), (854, 633), (20, 62), (423, 675), (530, 658), (610, 538), (1131, 947), (773, 830), (32, 72), (44, 126), (393, 280), (1018, 1006), (536, 737), (782, 878), (113, 262), (730, 459), (1013, 1156), (218, 427), (45, 127), (688, 462), (131, 279), (599, 384), (923, 1119), (366, 182), (772, 986), (33, 9), (808, 643), (891, 1086), (600, 385), (584, 377), (682, 912), (995, 1143), (343, 171), (48, 137), (803, 564), (843, 637), (408, 300), (60, 111), (220, 100), (92, 180), (431, 692), (321, 152), (748, 485), (767, 498), (971, 1051), (531, 636), (832, 627), (324, 157), (537, 301), (618, 375), (1112, 910), (1144, 979), (769, 544), (34, 95), (515, 282), (798, 1016), (745, 973), (597, 846), (91, 220), (325, 158), (330, 502), (708, 942), (857, 656), (921, 1086), (223, 110), (670, 421), (477, 255), (688, 884), (1116, 916), (66, 163), (276, 122), (478, 745), (831, 1049), (921, 677), (873, 637), (131, 292), (231, 379), (640, 398), (1145, 1208), (462, 657), (1049, 862), (401, 647), (240, 464), (712, 948), (1047, 1167), (1066, 1180), (204, 398), (167, 71), (711, 952), (1140, 986), (291, 137), (742, 976), (932, 691), (842, 1063), (883, 686), (1056, 843), (788, 534), (405, 653), (1061, 958), (13, 49), (551, 707), (1180, 1058), (98, 236), (412, 283), (964, 1025), (1025, 855), (618, 388), (101, 241), (718, 475), (436, 231), (868, 1057), (210, 413), (580, 361), (931, 1113), (446, 281), (799, 548), (1118, 939), (814, 793), (581, 362), (279, 140), (30, 73), (484, 658), (116, 262), (76, 189), (891, 667), (1204, 1127), (127, 271), (383, 197), (824, 577), (483, 284), (983, 750), (174, 352), (894, 1087), (1174, 1221), (512, 756), (220, 90), (847, 597), (423, 678), (959, 1067), (897, 1092), (937, 1128), (596, 835), (77, 190), (550, 639), (109, 259), (849, 1058), (817, 574), (875, 1073), (809, 570), (426, 689), (676, 455), (66, 117), (5, 21), (210, 390), (499, 264), (111, 39), (346, 171), (597, 836), (637, 872), (551, 311), (759, 489), (930, 1125), (937, 755), (228, 444), (804, 640), (908, 1106), (1167, 1217), (1175, 1221), (510, 279), (1211, 1144), (529, 292), (430, 695), (580, 374), (184, 374), (347, 172), (500, 265), (917, 782), (181, 368), (662, 412), (533, 298), (573, 334), (582, 828), (654, 408), (331, 163), (357, 301), (932, 681), (342, 587), (824, 590), (189, 79), (61, 159), (473, 741), (435, 220), (485, 752), (159, 322), (397, 639), (138, 299), (655, 409), (219, 107), (345, 183), (756, 986), (1085, 896), (1136, 1207), (62, 160), (1023, 921), (367, 616), (436, 221), (909, 670), (1008, 792), (80, 28), (979, 1143), (250, 476), (1146, 991), (1211, 1157), (95, 193), (1129, 938), (1147, 992), (166, 73), (145, 50), (956, 1132), (1060, 844), (137, 46), (422, 673), (360, 612), (591, 365), (1063, 849), (167, 74), (1081, 903), (411, 663), (416, 629), (413, 215), (917, 1060), (286, 519), (153, 255), (247, 448), (886, 1072), (989, 756), (406, 584), (879, 1033), (1150, 1002), (5, 11), (170, 344), (37, 80), (394, 201), (958, 1097), (43, 123), (685, 530), (223, 90), (990, 757), (1154, 1008), (1098, 1193), (776, 913), (57, 143), (812, 570), (128, 203), (690, 464), (312, 549), (714, 858), (412, 636), (755, 481), (535, 298), (106, 35), (830, 624), (842, 598), (893, 1089), (97, 215), (58, 144), (993, 767), (516, 693), (214, 391), (573, 818), (633, 869), (495, 261), (553, 760), (576, 335), (676, 422), (177, 360), (331, 418), (506, 270), (326, 160), (547, 308), (90, 212), (558, 317), (667, 453), (806, 568), (455, 719), (1001, 1152), (574, 819), (287, 497), (323, 154), (526, 779), (576, 371), (660, 859), (907, 1108), (132, 294), (1006, 1087), (331, 503), (1146, 981), (932, 1021), (1107, 910), (338, 170), (829, 1045), (241, 466), (83, 29), (598, 358), (297, 138), (801, 983), (650, 405), (19, 44), (332, 504), (1048, 860), (670, 908), (65, 160), (770, 995), (619, 417), (362, 612), (242, 467), (511, 326), (643, 811), (912, 670), (964, 717), (776, 517), (492, 758), (974, 1139), (1081, 893), (491, 762), (785, 980), (665, 420), (278, 160), (76, 25), (195, 391), (703, 532), (435, 223), (14, 50), (385, 631), (342, 181), (1142, 988), (807, 589), (677, 925), (1179, 1135), (1025, 848), (1066, 849), (488, 729), (239, 433), (628, 394), (718, 962), (1125, 1200), (104, 245), (531, 727), (720, 477), (1079, 904), (581, 813), (213, 417), (681, 900), (821, 645), (747, 845), (1194, 1156), (78, 192), (813, 790), (4, 14), (1037, 1172), (895, 1088), (293, 525), (109, 36), (14, 27), (1181, 1073), (918, 1108), (780, 878), (1027, 812), (1153, 1011), (573, 399), (677, 902), (786, 543), (323, 553), (1163, 1024), (15, 28), (7, 24), (609, 358), (425, 686), (728, 458), (1125, 1177), (30, 7), (217, 99), (110, 36), (599, 838), (690, 431), (996, 803), (711, 899), (351, 593), (429, 692), (122, 275), (602, 849), (591, 345), (564, 328), (847, 1025), (970, 750), (535, 301), (1141, 977), (188, 77), (180, 73), (231, 447), (433, 253), (667, 420), (31, 93), (931, 1024), (765, 497), (296, 513), (772, 549), (286, 499), (616, 374), (676, 425), (7, 1), (746, 978), (881, 794), (1227, 1202), (285, 503), (717, 951), (817, 1038), (1047, 826), (476, 745), (1039, 822), (1063, 1179), (75, 172), (388, 632), (676, 919), (449, 233), (336, 176), (917, 716), (1027, 884), (758, 988), (173, 69), (948, 740), (359, 196), (64, 162), (1048, 827), (249, 473), (1051, 832), (381, 592), (337, 177), (680, 925), (165, 330), (1002, 796), (1029, 813), (470, 706), (402, 651), (552, 330), (957, 1053), (423, 216), (61, 129), (771, 554), (1031, 859), (326, 549), (575, 350), (715, 473), (960, 1064), (71, 179), (484, 726), (530, 693), (1023, 891), (655, 873), (121, 265), (716, 474), (739, 952), (1161, 1090), (655, 464), (277, 512), (444, 689), (805, 668), (782, 913), (828, 651), (213, 384), (125, 271), (33, 8), (801, 554), (247, 117), (734, 464), (891, 1085), (650, 879), (1097, 1190), (591, 564), (521, 765), (602, 839), (1177, 1070), (370, 187), (805, 1018), (1172, 1220), (451, 706), (411, 633), (746, 474), (895, 1091), (891, 712), (537, 300), (984, 760), (179, 363), (665, 894), (60, 146), (841, 711), (999, 1148), (52, 142), (906, 1106), (426, 240), (803, 864), (676, 909), (1144, 1014), (121, 278), (101, 34), (440, 632), (320, 487), (570, 333), (688, 883), (787, 1005), (842, 712), (915, 782), (996, 770), (1209, 1143), (1212, 1148), (131, 291), (712, 453), (289, 499), (600, 361), (658, 482), (529, 746), (10, 1), (337, 167), (462, 656), (55, 152), (571, 334), (601, 851), (510, 324), (240, 463), (663, 417), (671, 421), (701, 938), (927, 1021), (684, 885), (513, 329), (243, 468), (919, 788), (803, 985), (1013, 795), (669, 905), (602, 852), (702, 939), (842, 1062), (1050, 862), (1122, 967), (1202, 1225), (775, 514), (827, 790), (1014, 796), (384, 629), (31, 96), (426, 217), (78, 28), (296, 516), (923, 1023), (1124, 1013), (1144, 991), (1083, 895), (877, 647), (161, 62), (1036, 820), (365, 615), (457, 698), (37, 112), (409, 658), (676, 922), (716, 958), (1195, 1221), (547, 628), (38, 113), (124, 265), (851, 630), (891, 666), (862, 639), (782, 530), (1022, 1006), (292, 523), (1088, 951), (220, 89), (423, 677), (583, 815), (825, 577), (384, 197), (591, 410), (948, 1093), (984, 750), (1069, 974), (960, 1067), (221, 90), (213, 86), (5, 20), (518, 313), (730, 870), (831, 773), (9, 27), (828, 618), (1119, 1184), (218, 429), (686, 534), (1112, 1200), (1186, 1086), (449, 707), (492, 260), (611, 360), (930, 751), (350, 176), (1157, 1208), (326, 493), (339, 575), (763, 494), (793, 1011), (522, 288), (20, 41), (339, 166), (542, 791), (63, 119), (593, 348), (315, 483), (351, 177), (685, 431), (744, 480), (48, 139), (794, 1012), (513, 584), (1029, 878), (805, 1021), (847, 609), (447, 230), (523, 777), (534, 298), (574, 334), (526, 294), (783, 853), (626, 381), (953, 739), (745, 481), (190, 79), (775, 998), (474, 741), (589, 350), (917, 673), (247, 470), (909, 669), (1064, 872), (1182, 1093), (588, 354), (91, 222), (927, 723), (946, 736), (1086, 896), (816, 1035), (708, 944), (1159, 1109), (804, 652), (1129, 937), (1009, 792), (146, 274), (66, 165), (379, 625), (529, 304), (73, 24), (152, 317), (390, 634), (1186, 1099), (1145, 1210), (736, 862), (749, 981), (156, 58), (661, 868), (261, 489), (883, 652), (763, 507), (412, 658), (66, 21), (841, 655), (892, 737), (682, 927), (1078, 1013), (725, 480), (884, 653), (254, 486), (875, 1062), (413, 659), (261, 116), (968, 732), (878, 1067), (59, 18), (5, 10), (826, 648), (715, 960), (101, 243), (231, 93), (444, 237), (1023, 933), (729, 486), (882, 728), (961, 729), (923, 1111), (115, 263), (804, 665), (1162, 1127), (1207, 1135), (602, 387), (932, 1079), (613, 396), (920, 696), (582, 817), (1105, 1007), (991, 756), (441, 698), (174, 354), (756, 481), (894, 1089), (553, 759), (107, 35), (504, 754), (285, 450), (614, 397), (547, 307), (941, 755), (913, 693), (729, 872), (302, 539), (1123, 1177), (1150, 1014), (426, 691), (927, 1122), (875, 666), (439, 630), (507, 270), (210, 392), (1084, 1185), (346, 173), (559, 317), (1211, 1146), (1002, 1152), (1118, 918), (908, 1108), (994, 1148), (762, 496), (133, 294), (327, 159), (184, 376), (311, 480), (540, 303), (581, 341), (164, 281), (773, 511), (177, 71), (349, 592), (242, 466), (84, 29), (489, 752), (181, 370), (515, 624), (443, 227), (393, 635), (462, 240), (309, 147), (776, 516), (328, 160), (833, 1050), (935, 689), (52, 76), (603, 853), (339, 169), (771, 995), (1081, 892), (723, 955), (665, 419), (763, 991), (755, 987), (170, 68), (1052, 865), (88, 35), (33, 99), (385, 630), (1181, 1095), (1165, 1028), (744, 977), (5, 0), (677, 924), (1073, 924), (698, 489), (171, 69), (1005, 789), (163, 65), (375, 622), (474, 744), (367, 618), (997, 785), (1037, 821), (718, 961), (163, 330), (1170, 1105), (402, 575), (390, 192), (240, 433), (213, 416), (73, 27), (19, 56), (678, 924), (1147, 994), (4, 13), (403, 576), (1129, 1205), (605, 531), (1224, 1214), (149, 251), (422, 675), (383, 189), (734, 941), (934, 1115), (761, 549), (859, 792), (853, 632), (1124, 983), (150, 252), (609, 537), (899, 1093), (587, 369), (316, 549), (1017, 1005), (831, 586), (775, 834), (743, 473), (900, 1094), (133, 284), (112, 261), (125, 280), (602, 354), (1039, 880), (613, 363), (780, 540), (31, 7), (115, 266), (1004, 1151), (1224, 1191), (529, 778), (933, 1127), (1160, 1026), (614, 364), (317, 486), (352, 178), (746, 483), (1170, 1219), (765, 496), (22, 43), (503, 267), (573, 820), (624, 377), (943, 768), (468, 246), (676, 424), (568, 333), (1142, 977), (506, 272), (547, 310), (596, 840), (668, 420), (746, 519), (747, 484), (804, 1018), (1007, 789), (1034, 814), (750, 489), (8, 1), (528, 296), (181, 72), (628, 383), (1006, 1089), (868, 630), (971, 1131), (1074, 878), (64, 161), (537, 610), (649, 851), (348, 594), (971, 722), (450, 233), (923, 682), (569, 333), (519, 741), (699, 937), (174, 69), (11, 42), (259, 113), (422, 665), (1178, 1057), (1223, 1208), (713, 957), (823, 600), (966, 1137), (158, 326), (139, 47), (71, 178), (1065, 887), (424, 216), (76, 27), (524, 303), (704, 499), (68, 23), (650, 528), (714, 958), (844, 659), (921, 1022), (1020, 964), (717, 963), (787, 533), (1018, 811), (228, 426), (597, 409), (1162, 1084), (617, 387), (181, 85), (654, 534), (709, 470), (778, 978), (801, 553), (563, 761), (289, 521), (371, 182), (579, 360), (237, 102), (1116, 1202), (409, 294), (34, 8), (78, 194), (833, 621), (451, 705), (914, 695), (1206, 1132), (218, 88), (903, 1094), (210, 84), (454, 710), (915, 1105), (109, 38), (107, 257), (573, 810), (382, 196), (665, 893), (815, 572), (304, 542), (747, 474), (1165, 1216), (211, 85), (82, 200), (315, 551), (455, 711), (1098, 897), (227, 438), (655, 885), (101, 33), (666, 894), (816, 573), (1209, 1142), (808, 569), (620, 369), (606, 471), (238, 453), (720, 456), (65, 116), (30, 9), (578, 372), (528, 780), (628, 867), (337, 166), (506, 612), (582, 342), (195, 82), (1109, 911), (300, 135), (1186, 1131), (843, 1057), (579, 373), (529, 781), (862, 1070), (919, 787), (521, 777), (572, 334), (621, 864), (1097, 973), (583, 343), (475, 252), (633, 838), (158, 316), (441, 259), (685, 885), (775, 513), (244, 468), (646, 399), (31, 95), (1006, 791), (445, 229), (1170, 1042), (614, 861), (714, 948), (720, 842), (314, 154), (746, 980), (1015, 796), (53, 119), (679, 432), (964, 1059), (495, 760), (150, 317), (676, 921), (344, 182), (734, 862), (213, 373), (146, 54), (793, 539), (1125, 1012), (258, 115), (1145, 990), (590, 359), (962, 725), (833, 611), (794, 540), (1037, 1164), (64, 20), (443, 691), (42, 118), (294, 482), (411, 213), (1076, 1012), (1131, 948), (714, 925), (1062, 848), (252, 485), (226, 433), (151, 253), (966, 731), (877, 1068), (216, 419), (224, 94), (869, 1064), (327, 515), (1069, 1009), (285, 518), (152, 254), (218, 428), (318, 552), (551, 754), (686, 533), (781, 542), (225, 95), (1104, 1195), (570, 358), (1050, 995), (27, 79), (219, 429), (400, 212), (687, 534), (25, 6), (411, 599), (105, 35), (593, 347), (584, 378), (504, 269), (877, 780), (1223, 1188), (569, 398), (823, 580), (1176, 1076), (826, 585), (924, 1120), (502, 753), (585, 379), (315, 518), (288, 501), (505, 270), (209, 357), (554, 800), (643, 878), (804, 566), (616, 366), (220, 366), (354, 595), (589, 349), (846, 1057), (26, 6), (92, 217), (559, 735), (1034, 879), (1161, 1069), (468, 733), (231, 115), (296, 132), (836, 634), (862, 772), (719, 952), (347, 592), (1009, 791), (741, 482), (548, 316), (1186, 1098), (131, 293), (579, 340), (619, 376), (601, 853), (96, 192), (657, 488), (720, 953), (240, 465), (672, 913), (712, 949), (614, 563), (74, 24), (674, 428), (20, 53), (351, 598), (684, 887), (204, 399), (452, 235), (402, 643), (552, 322), (10, 39), (525, 305), (1065, 844), (1198, 1108), (54, 82), (168, 67), (615, 378), (936, 699), (788, 535), (1059, 1178), (424, 667), (426, 219), (98, 237), (966, 721), (292, 139), (297, 483), (101, 242), (877, 649), (917, 685), (258, 491), (894, 738), (197, 395), (687, 488), (373, 212), (459, 252), (964, 1062), (1073, 969), (1030, 1007), (1050, 985), (922, 1065), (622, 395), (1062, 959), (773, 942), (291, 524), (158, 260), (579, 811), (311, 502), (606, 536), (411, 589), (707, 502), (891, 668), (369, 214), (662, 845), (696, 429), (292, 525), (159, 261), (332, 561), (847, 598), (423, 679), (932, 1114), (1080, 949), (365, 329), (916, 1106), (117, 264), (109, 260), (825, 579), (161, 270), (28, 6), (434, 694), (1180, 1072), (44, 130), (5, 22), (205, 84), (607, 356), (409, 637), (859, 608), (365, 185), (917, 1107), (1010, 1155), (203, 123), (322, 489), (788, 813), (306, 544), (749, 476), (557, 800), (1085, 1185), (657, 887), (1146, 1015), (84, 208), (644, 539), (938, 757), (314, 484), (450, 265), (181, 369), (920, 1117), (462, 239), (912, 1113), (764, 986), (118, 200), (541, 303), (581, 376), (598, 837), (533, 299), (785, 929), (582, 829), (633, 386), (331, 164), (1078, 1182), (782, 1003), (1140, 977), (342, 588), (704, 446), (1164, 1105), (96, 38), (332, 165), (626, 383), (666, 419), (324, 161), (171, 68), (295, 363), (1131, 1193), (687, 887), (980, 1140), (436, 222), (386, 630), (909, 671), (199, 395), (745, 977), (567, 333), (517, 741), (91, 224), (737, 973), (716, 950), (1104, 1175), (144, 50), (94, 229), (1062, 1178), (387, 631), (486, 753), (1014, 1138), (240, 432), (448, 232), (291, 514), (1186, 1101), (1147, 993), (972, 732), (734, 940), (883, 654), (943, 705), (466, 631), (40, 114), (422, 216), (414, 212), (873, 726), (164, 329), (156, 325), (583, 807), (723, 967), (1130, 1205), (392, 193), (996, 1125), (1151, 999), (1136, 956), (247, 449), (167, 340), (455, 249), (338, 567), (860, 792), (170, 345), (930, 1116), (718, 479), (411, 291), (596, 453), (228, 435), (1154, 1009), (112, 260), (1074, 900), (1126, 1176), (1191, 1156), (1018, 856), (1201, 1217), (457, 294), (561, 760), (915, 1029), (216, 88), (320, 554), (510, 306), (227, 97), (224, 437), (647, 540), (32, 7), (1071, 867), (774, 989), (934, 1127), (452, 709), (201, 81), (1101, 975), (342, 169), (544, 792), (555, 313), (177, 361), (547, 309), (585, 830), (897, 1096), (804, 1017), (436, 621), (917, 1074), (766, 496), (618, 369), (424, 238), (985, 800), (410, 303), (870, 733), (997, 774), (1124, 995), (1150, 1016), (828, 587), (536, 299), (628, 382), (92, 30), (286, 124), (430, 254), (449, 267), (477, 249), (801, 984), (239, 457), (459, 726), (1149, 1173), (308, 148), (759, 987), (621, 379), (719, 536), (11, 41), (279, 121), (477, 743), (920, 675), (773, 513), (912, 671), (1051, 866), (450, 268), (401, 641), (833, 1052), (1176, 1046), (413, 615), (511, 772), (611, 859), (662, 416), (464, 697), (639, 549), (861, 625), (272, 118), (58, 158), (1019, 919), (170, 70), (382, 627), (423, 250), (1056, 837), (159, 326), (704, 943), (144, 197), (677, 926), (696, 939), (77, 27), (282, 396), (1196, 1225), (69, 23), (409, 208), (949, 710), (708, 504), (367, 211), (718, 963), (104, 246), (566, 420), (860, 638), (144, 53), (379, 185), (806, 667), (1066, 886), (791, 538), (935, 1077), (449, 280), (260, 493), (87, 193), (971, 734), (461, 254), (546, 627), (243, 440), (904, 1089), (1118, 1198), (380, 186), (1111, 1159), (283, 482), (160, 262), (608, 538), (975, 740), (107, 256), (1019, 932), (219, 88), (161, 263), (222, 93), (307, 546), (558, 802), (816, 572), (444, 700), (337, 574), (436, 696), (263, 396), (498, 262), (1164, 1026), (8, 26), (542, 305), (313, 482), (1147, 1202), (678, 903), (513, 278), (324, 491), (980, 796), (1004, 1153), (448, 706), (782, 960), (491, 259), (1095, 1191), (581, 827), (929, 750), (349, 175), (127, 62), (301, 135), (325, 492), (861, 615), (997, 1150), (24, 6), (1117, 1197), (717, 458), (62, 118), (484, 256), (187, 378), (286, 500), (113, 200), (126, 282), (139, 301), (209, 137), (508, 613), (606, 856), (934, 721), (817, 1039), (846, 608), (446, 229), (184, 80), (942, 1070), (1077, 886), (90, 36), (94, 186), (701, 864), (842, 723), (181, 74), (191, 384), (173, 70), (818, 1040), (965, 1059), (249, 474), (91, 37), (296, 406), (871, 637), (702, 865), (480, 752), (607, 856), (499, 765), (154, 322), (205, 404), (701, 491), (174, 71), (427, 251), (1028, 849), (166, 67), (1025, 960), (158, 63), (393, 195), (470, 707), (1052, 834), (522, 754), (1029, 850), (147, 53), (724, 968), (785, 984), (953, 711), (385, 190), (405, 205), (798, 545), (397, 201), (416, 214), (68, 25), (468, 261), (132, 46), (787, 535), (412, 329), (586, 365), (825, 647), (457, 251), (274, 395), (1034, 1166), (1163, 1051), (734, 874), (829, 617), (996, 794), (1202, 1128), (1098, 1187), (845, 741), (289, 523), (611, 394), (114, 262), (582, 367), (681, 904), (934, 1084), (1223, 1187), (34, 10), (451, 707), (612, 395), (314, 552), (1090, 1188), (604, 391), (836, 777), (548, 639), (1226, 1228), (686, 460), (825, 1033), (925, 1120), (32, 85), (739, 472), (838, 594), (896, 1093), (605, 392), (1162, 1063), (530, 298), (509, 275), (666, 896), (662, 517), (787, 1006), (27, 6), (842, 713), (367, 191), (701, 445), (651, 853), (1199, 1216), (428, 695), (1083, 1184), (528, 782), (471, 248), (108, 196), (318, 155), (1145, 979), (154, 312), (985, 1143), (945, 1070), (653, 404), (598, 846), (490, 755), (1158, 1214), (510, 770), (452, 234), (89, 182), (1019, 876), (10, 38), (669, 906), (692, 481), (854, 1068), (293, 506), (289, 127), (664, 419), (771, 545), (281, 123), (713, 949), (942, 772), (962, 750), (441, 261), (918, 1089), (180, 77), (433, 257), (1124, 1194), (31, 97), (475, 748), (227, 417), (884, 687), (696, 487), (169, 67), (142, 50), (255, 107), (754, 986), (326, 396), (936, 734), (919, 681), (409, 659), (487, 758), (161, 328), (307, 382), (679, 928), (729, 520), (0, 2), (452, 620), (38, 114), (707, 501), (1056, 1180), (715, 850), (143, 50), (308, 383), (711, 471), (720, 965), (890, 739), (954, 1132), (534, 695), (452, 247), (31, 74), (509, 638), (528, 651), (1107, 906), (1101, 1187), (128, 43), (403, 211), (855, 637), (325, 557), (213, 87), (44, 129), (205, 83), (296, 530), (858, 791), (730, 871), (1084, 954), (877, 661), (862, 761), (828, 619), (132, 278), (367, 181), (218, 430), (112, 40), (657, 886), (1085, 955), (809, 642), (1168, 1218), (219, 431), (206, 83), (581, 375), (833, 590), (198, 79), (590, 832), (30, 86), (493, 262), (552, 311), (10, 28), (704, 445), (48, 140), (805, 1022), (119, 200), (1187, 1087), (31, 87), (553, 312), (157, 312), (796, 973), (535, 789), (316, 485), (455, 680), (825, 591), (996, 1147), (648, 400), (708, 451), (524, 779), (467, 245), (719, 460), (64, 120), (809, 1028), (91, 223), (958, 1120), (1074, 958), (1086, 897), (816, 1036), (708, 945), (916, 745), (153, 314), (770, 511), (165, 288), (259, 481), (457, 725), (527, 295), (617, 863), (1165, 1077), (103, 233), (277, 120), (749, 982), (350, 190), (771, 512), (870, 634), (598, 849), (423, 668), (965, 1137), (339, 180), (156, 324), (1119, 966), (138, 47), (351, 191), (785, 532), (884, 654), (147, 275), (1068, 1000), (193, 391), (788, 537), (67, 23), (1054, 836), (947, 710), (1026, 1003), (1046, 832), (1219, 1169), (890, 1079), (923, 1027), (652, 533), (715, 961), (676, 890), (101, 244), (797, 542), (287, 520), (73, 182), (154, 256), (1154, 1188), (588, 368), (269, 502), (38, 81), (716, 962), (102, 245), (1017, 810), (661, 846), (155, 257), (469, 267), (291, 526), (891, 1079), (44, 11), (411, 591), (811, 790), (1071, 866), (991, 757), (1084, 1183), (402, 213), (209, 84), (174, 355), (381, 190), (1175, 1103), (239, 106), (423, 681), (523, 768), (812, 642), (556, 802), (1131, 1182), (685, 458), (804, 787), (302, 540), (969, 1120), (80, 198), (496, 262), (1056, 836), (1081, 952), (898, 1096), (1092, 1190), (607, 358), (91, 213), (909, 1105), (17, 35), (816, 1026), (921, 1079), (850, 610), (730, 465), (459, 725), (508, 272), (991, 1143), (402, 599), (611, 364), (854, 1025), (1137, 968), (427, 692), (87, 215), (355, 295), (527, 779), (653, 855), (287, 389), (912, 1115), (562, 328), (621, 414), (30, 89), (137, 301), (984, 1140), (58, 157), (763, 992), (674, 914), (965, 718), (96, 40), (826, 1048), (876, 640), (512, 772), (33, 100), (185, 377), (455, 238), (474, 251), (940, 1070), (1027, 809), (606, 407), (696, 938), (149, 311), (558, 330), (77, 26), (474, 745), (877, 641), (367, 619), (386, 632), (279, 506), (250, 479), (211, 371), (91, 226), (265, 113), (1126, 936), (770, 514), (720, 922), (87, 192), (966, 1063), (59, 130), (1126, 1201), (672, 473), (730, 972), (956, 1135), (543, 737), (1119, 1162), (792, 538), (127, 264), (261, 493), (883, 656), (40, 116), (527, 612), (33, 77), (901, 710), (416, 632), (403, 204), (376, 187), (395, 200), (34, 78), (148, 63), (919, 1109), (587, 370), (111, 261), (746, 543), (890, 1082), (957, 1135), (549, 752), (699, 431), (685, 533), (716, 929), (768, 976), (751, 478), (821, 573), (570, 811), (406, 214), (1024, 901), (569, 357), (331, 565), (994, 766), (514, 278), (614, 365), (812, 609), (805, 570), (501, 753), (433, 698), (736, 470), (503, 268), (1080, 1183), (558, 729), (941, 759), (99, 35), (731, 886), (879, 784), (345, 176), (445, 263), (766, 498), (982, 1142), (667, 901), (161, 275), (574, 822), (342, 207), (536, 301), (545, 795), (915, 743), (1193, 1096), (92, 32), (286, 126), (620, 380), (446, 264), (348, 595), (808, 1025), (821, 1044), (467, 732), (239, 459), (669, 421), (1167, 1043), (224, 416), (11, 43), (670, 911), (751, 985), (456, 722), (975, 1138), (1196, 1106), (1023, 806), (155, 322), (600, 852), (646, 819), (681, 926), (1034, 815), (711, 948), (167, 67), (352, 192), (416, 622), (673, 427), (754, 501), (431, 256), (1033, 819), (945, 706), (424, 217), (1002, 1097), (68, 24), (656, 460), (714, 959), (148, 53), (879, 1026), (140, 49), (353, 193), (345, 189), (931, 1073), (271, 389), (256, 489), (134, 271), (930, 699), (1023, 927), (15, 54), (628, 397), (367, 213), (620, 393), (944, 1128), (125, 42), (204, 335), (960, 727), (402, 579), (612, 538), (156, 258), (442, 243), (173, 347), (1160, 1017), (78, 195), (1119, 1165), (4, 17), (237, 368), (157, 259), (1016, 1152), (84, 46), (582, 402), (174, 348), (856, 791), (683, 454), (1181, 1076), (867, 800), (1047, 996), (1161, 1018), (834, 623), (438, 623), (304, 543), (827, 584), (211, 86), (739, 471), (896, 1092), (203, 82), (857, 606), (129, 282), (899, 1097), (509, 274), (1227, 1228), (841, 747), (132, 287), (911, 1108), (18, 36), (688, 425), (931, 1086), (238, 454), (337, 576), (650, 807), (204, 83), (428, 694), (636, 872), (196, 79), (829, 1038), (1110, 908), (1212, 1225), (550, 311), (321, 488), (133, 288), (1167, 1033), (19, 37), (1126, 1181), (751, 975), (713, 454), (510, 769), (722, 948), (461, 727), (472, 248), (958, 779), (621, 865), (293, 505), (86, 212), (635, 391), (159, 282), (654, 404), (724, 957), (229, 377), (283, 497), (403, 642), (462, 728), (136, 298), (101, 191), (937, 692), (614, 862), (282, 123), (255, 106), (342, 174), (274, 119), (60, 159), (146, 199), (626, 836), (930, 1124), (1227, 1205), (930, 1098), (476, 748), (1171, 1044), (487, 757), (800, 988), (162, 63), (713, 840), (267, 116), (0, 1), (18, 49), (1048, 830), (144, 274), (672, 430), (249, 476), (162, 328), (260, 485), (996, 1048), (650, 411), (720, 964), (699, 941), (1149, 998), (340, 185), (660, 541), (734, 490), (794, 541), (365, 278), (263, 496), (885, 659), (422, 669), (56, 17), (423, 219), (895, 1081), (1124, 941), (136, 46), (341, 186), (882, 653), (1022, 813), (252, 486), (374, 183), (39, 113), (724, 970), (915, 687), (216, 420), (57, 18), (267, 502), (129, 43), (995, 795), (394, 197), (367, 180), (386, 193), (359, 176), (829, 1028), (817, 645), (830, 584), (651, 878), (310, 548), (743, 961), (236, 370), (992, 762), (556, 726), (1011, 1041), (234, 446), (682, 456), (942, 761), (793, 818), (360, 176), (207, 83), (258, 394), (311, 549), (784, 998), (776, 994), (505, 271), (528, 663), (281, 377), (841, 1054), (1050, 888), (775, 540), (995, 772), (259, 395), (768, 501), (660, 410), (435, 700), (98, 32), (476, 738), (1191, 1092), (115, 201), (101, 37), (617, 368), (981, 1139), (649, 400), (996, 773), (307, 142), (709, 451), (749, 487), (19, 4), (1044, 820), (750, 977), (337, 579), (56, 151), (528, 784), (1145, 981), (103, 232), (340, 584), (555, 658), (650, 401), (429, 253), (672, 914), (820, 1041), (479, 748), (841, 606), (1202, 1143), (93, 38), (351, 599), (598, 848), (204, 400), (10, 40), (418, 280), (669, 908), (662, 869), (362, 199), (168, 68), (60, 126), (392, 636), (874, 639), (1054, 835), (483, 754), (403, 645), (70, 27), (1131, 975), (363, 200), (169, 69), (562, 638), (1003, 789), (373, 622), (266, 496), (258, 492), (655, 457), (948, 710), (567, 344), (269, 501), (71, 28), (241, 439), (933, 1075), (1069, 856), (259, 493), (847, 743), (1079, 900), (52, 14), (322, 549), (255, 459), (1116, 1196), (954, 1134), (970, 733), (1055, 957), (381, 189), (292, 526), (913, 1102), (45, 11), (411, 626), (423, 680), (1151, 1010), (685, 457), (703, 505), (1150, 1194), (948, 1096), (120, 270), (80, 197), (719, 858), (120, 41), (506, 305), (566, 356), (730, 873), (243, 111), (689, 463), (747, 962), (306, 545), (446, 705), (1068, 868), (1127, 1183), (701, 437), (45, 132), (318, 556), (961, 742), (517, 765), (1093, 1190), (1165, 1066), (764, 493), (87, 214), (682, 423), (920, 1118), (219, 433), (841, 596), (912, 1114), (783, 1000), (30, 88), (222, 438), (323, 490), (643, 846), (842, 1055), (596, 356), (656, 407), (936, 690), (431, 697), (1153, 1213), (1027, 808), (812, 654), (566, 333), (626, 384), (1131, 1194), (996, 1149), (597, 357), (503, 313), (629, 389), (1056, 871), (869, 636), (186, 377), (401, 302), (807, 575), (605, 855), (838, 1057), (250, 478), (91, 225), (150, 311), (478, 256), (618, 416), (676, 915), (529, 716), (183, 79), (401, 567), (700, 863), (478, 750), (839, 1058), (915, 788), (1020, 804), (1074, 924), (680, 476), (1126, 971), (258, 109), (164, 65), (250, 105), (1050, 832), (74, 28), (332, 552), (423, 670), (157, 62), (883, 691), (384, 190), (965, 730), (1048, 1173), (895, 665), (167, 341), (265, 498), (424, 671), (890, 1081), (850, 779), (997, 798), (809, 598), (396, 200), (808, 782), (532, 698), (1121, 1013), (1228, 1225), (980, 745), (330, 520), (951, 1096), (357, 208), (561, 761), (339, 568), (708, 551), (854, 605), (904, 1100), (32, 8), (1158, 1016), (562, 762), (383, 202), (356, 248), (362, 179), (209, 86), (225, 439), (177, 362), (897, 1097), (310, 397), (1171, 1220), (836, 592), (1208, 1138), (1181, 1121), (342, 206), (178, 363), (507, 273), (516, 767), (657, 855), (797, 1015), (751, 490), (234, 380), (477, 250), (1203, 1145), (855, 727), (239, 458), (469, 246), (478, 740), (529, 297), (719, 537), (279, 122), (366, 190), (298, 135), (402, 601), (456, 721), (492, 266), (652, 404), (670, 910), (603, 362), (369, 195), (663, 413), (711, 453), (749, 974), (763, 500), (600, 851), (812, 1030), (917, 787), (471, 737), (1023, 805), (611, 860), (243, 464), (280, 123), (464, 698), (137, 303), (97, 230), (916, 1087), (291, 132), (1033, 998), (823, 1045), (644, 399), (1012, 795), (1143, 986), (1149, 1212), (1197, 1106), (777, 520), (853, 1067), (876, 642), (1049, 942), (1123, 928), (882, 685), (647, 410), (917, 1088), (149, 313), (364, 201), (171, 72), (577, 345), (425, 217), (1217, 1200), (1156, 1190), (394, 638), (15, 53), (1201, 1112), (1068, 848), (141, 49), (499, 282), (1032, 1011), (1125, 1202), (365, 202), (257, 489), (1019, 812), (651, 416), (591, 514), (94, 233), (268, 498), (418, 214), (714, 850), (308, 162), (1007, 1103), (19, 59), (105, 248), (243, 441), (722, 970), (372, 183), (1111, 1160), (944, 754), (674, 893), (1119, 935), (293, 527), (305, 538), (514, 303), (814, 644), (897, 1087), (364, 178), (675, 894), (823, 649), (1022, 858), (338, 571), (373, 183), (557, 758), (1133, 954), (357, 175), (997, 801), (327, 561), (1083, 953), (982, 758), (614, 511), (570, 813), (31, 10), (429, 694), (23, 6), (864, 622), (590, 382), (540, 790), (1095, 1192), (224, 441), (494, 265), (714, 454), (372, 196), (685, 427), (16, 3), (865, 623), (591, 383), (62, 119), (289, 161), (476, 253), (593, 838), (769, 506), (647, 400), (163, 287), (101, 226), (748, 977), (474, 737), (938, 692), (970, 1053), (140, 303), (275, 119), (66, 125), (302, 136), (191, 385), (151, 312), (979, 1138), (818, 1041), (51, 145), (680, 433), (1117, 1188), (249, 475), (480, 753), (276, 120), (699, 940), (152, 313), (620, 418), (1048, 865), (681, 434), (1118, 1189), (477, 747), (185, 81), (72, 24), (723, 925), (857, 739), (958, 791), (464, 256), (591, 360), (253, 481), (328, 395), (866, 1053), (166, 333), (1020, 882), (226, 384), (711, 950), (882, 652), (317, 502), (159, 65), (953, 712), (651, 527), (405, 206), (397, 202), (568, 349), (394, 196), (787, 536), (946, 709), (58, 18), (442, 618), (818, 789), (36, 79), (890, 665), (775, 827), (982, 748), (213, 386), (560, 759), (563, 764), (226, 96), (443, 619), (1137, 1179), (1035, 1168), (590, 372), (1027, 1164), (1095, 1182), (173, 349), (727, 872), (1157, 1014), (332, 522), (224, 431), (460, 299), (754, 480), (290, 525), (816, 646), (210, 87), (591, 373), (528, 662), (128, 54), (126, 273), (553, 755), (823, 616), (361, 176), (1181, 1078), (826, 621), (210, 352), (98, 31), (455, 714), (828, 1039), (704, 515), (896, 1094), (907, 1103), (557, 316), (930, 678), (180, 366), (1210, 1141), (7, 29), (666, 897), (842, 714), (1035, 880), (580, 336), (971, 1124), (978, 754), (528, 783), (1164, 1030), (297, 133), (510, 277), (308, 142), (561, 322), (621, 373), (702, 447), (1139, 973), (226, 109), (97, 187), (510, 771), (658, 520), (461, 729), (341, 584), (491, 263), (669, 907), (724, 465), (814, 1033), (681, 918), (583, 346), (721, 954), (1203, 1223), (926, 1094), (422, 249), (405, 605), (675, 429), (1121, 924), (491, 757), (824, 1046), (934, 689), (462, 730), (355, 604), (847, 1066), (188, 347), (673, 913), (1176, 1125), (139, 305), (355, 195), (293, 134), (847, 657), (978, 1140), (1054, 870), (210, 365), (1047, 831), (1055, 835), (256, 481), (1037, 817), (181, 78), (0, 3), (874, 759), (1031, 1008), (759, 549), (442, 235), (21, 62), (720, 966), (127, 43), (225, 386), (946, 1049), (833, 614), (1107, 1003), (4, 9), (1019, 890), (903, 1087), (404, 208), (955, 1134), (370, 215), (721, 967), (382, 189), (882, 655), (411, 661), (586, 513), (826, 611), (971, 1078), (974, 738), (296, 531), (163, 267), (918, 694), (828, 1029), (998, 1148), (121, 41), (922, 679), (375, 186), (297, 532), (978, 744), (902, 1100), (809, 643), (21, 39), (961, 777), (219, 432), (651, 880), (833, 591), (57, 141), (992, 764), (222, 437), (397, 326), (569, 810), (462, 684), (612, 363), (234, 448), (857, 719), (913, 741), (842, 596), (1226, 1196), (207, 85), (686, 428), (591, 834), (534, 300), (191, 77), (985, 761), (1113, 910), (314, 556), (535, 790), (811, 608), (847, 1056), (1170, 1035), (804, 569), (327, 495), (983, 800), (526, 741), (374, 198), (92, 220), (432, 697), (806, 1024), (841, 716), (1160, 1107), (277, 494), (163, 280), (98, 34), (184, 74), (616, 863), (325, 162), (809, 1029), (304, 139), (344, 175), (328, 496), (736, 550), (1171, 1036), (436, 258), (213, 366), (996, 775), (641, 398), (352, 295), (224, 375), (720, 462), (11, 2), (243, 388), (1079, 889), (285, 125), (258, 108), (50, 79), (277, 121), (917, 747), (922, 1091), (437, 259), (1042, 1007), (532, 756), (1015, 1139), (479, 750), (742, 486), (458, 727), (1074, 959), (351, 601), (490, 759), (598, 850), (919, 1022), (223, 415), (362, 610), (255, 484), (402, 646), (1203, 1226), (270, 118), (703, 494), (1050, 867), (966, 1133), (67, 24), (483, 756), (157, 326), (412, 287), (963, 1064), (1071, 983), (881, 1031), (648, 414), (73, 183), (415, 212), (388, 195), (928, 697), (407, 208), (1121, 1012), (45, 121), (1154, 1189), (1044, 1174), (131, 44), (236, 97), (569, 535), (1022, 926), (929, 698), (993, 1128), (291, 527), (52, 16), (891, 1080), (981, 745), (663, 844), (700, 466), (1019, 857), (522, 725), (915, 1065), (554, 757), (106, 252), (321, 555), (461, 300), (470, 269), (228, 98), (782, 535), (39, 82), (1037, 1170), (826, 578), (884, 1077), (37, 9), (871, 729), (117, 267), (895, 1086), (736, 504), (80, 199), (876, 664), (453, 710), (628, 562), (765, 976), (1021, 902), (424, 683), (497, 753), (760, 489), (437, 622), (56, 107), (295, 389), (425, 239), (1164, 1216), (81, 200), (162, 274), (837, 592), (202, 81), (829, 588), (977, 752), (1022, 903), (45, 134), (318, 558), (508, 273), (131, 286), (57, 108), (1125, 995), (104, 40), (511, 278), (998, 1040), (21, 42), (160, 200), (427, 693), (1090, 894), (1109, 907), (1101, 903), (521, 328), (579, 827), (284, 501), (1166, 1032), (30, 90), (124, 283), (299, 135), (542, 796), (643, 848), (802, 872), (127, 288), (451, 269), (861, 1070), (569, 404), (888, 795), (455, 239), (185, 378), (464, 733), (866, 627), (475, 742), (149, 312), (645, 399), (675, 916), (928, 1096), (1083, 890), (917, 678), (34, 102), (565, 635), (781, 525), (1166, 1153), (273, 118), (145, 198), (37, 107), (91, 227), (346, 188), (1159, 1114), (1045, 863), (1086, 901), (94, 232), (153, 318), (401, 569), (1020, 806), (251, 481), (19, 58), (291, 517), (582, 809), (250, 107), (215, 378), (722, 969), (1119, 934), (788, 914), (1130, 943), (1055, 1178), (712, 955), (402, 204), (462, 255), (1119, 1199), (682, 932), (733, 489), (1091, 951), (109, 253), (16, 25), (411, 209), (384, 192), (488, 658), (1123, 940), (41, 118), (895, 667), (1109, 1005), (673, 474), (5, 15), (949, 1132), (950, 1097), (365, 178), (1010, 1148), (444, 242), (48, 13), (821, 574), (165, 269), (1125, 985), (406, 215), (1117, 981), (358, 175), (329, 377), (1222, 1183), (320, 557), (920, 1110), (814, 571), (994, 767), (224, 440), (1153, 1169), (650, 877), (63, 114), (235, 369), (343, 168), (321, 558), (593, 837), (726, 872), (905, 1103), (1172, 1038), (805, 607), (210, 132), (329, 498), (698, 481), (101, 225), (241, 385), (718, 459), (786, 1002), (827, 1040), (234, 117), (1048, 1008), (92, 33), (597, 843), (51, 144), (1104, 1168), (9, 35), (134, 295), (808, 1026), (931, 722), (760, 986), (743, 488), (1030, 810), (239, 460), (459, 729), (609, 408), (1214, 1156), (791, 973), (327, 164), (131, 289), (306, 141), (678, 916), (1048, 864), (1171, 1219), (632, 391), (456, 723), (650, 854), (1059, 873), (1184, 1133), (55, 150), (450, 271), (841, 1059), (401, 644), (500, 766), (923, 720), (1031, 811), (492, 762), (1082, 893), (1034, 816), (1176, 1049), (473, 254), (360, 197), (614, 379), (420, 248), (633, 392), (1185, 1134), (674, 918), (170, 73), (481, 752), (1004, 793), (1143, 988), (1188, 1139), (1020, 917), (234, 94), (361, 198), (1124, 929), (547, 325), (946, 708), (482, 753), (425, 219), (134, 272), (69, 26), (417, 215), (890, 664), (61, 22), (181, 87), (133, 47), (831, 614), (1162, 1122), (275, 396), (657, 461), (1056, 961), (235, 94), (833, 803), (19, 61), (678, 929), (1128, 986), (845, 777), (4, 18), (290, 524), (1110, 1197), (238, 105), (309, 394), (582, 403), (507, 638), (241, 110), (953, 1133), (272, 363), (735, 502), (331, 412), (1004, 1035), (758, 485), (857, 607), (1013, 1120), (687, 461), (688, 426), (373, 185), (971, 1123), (923, 1083), (839, 595), (650, 808), (327, 563), (931, 678), (319, 559), (510, 276), (712, 899), (847, 715), (871, 1072), (184, 371), (621, 372), (319, 150), (379, 201), (456, 713), (952, 737), (109, 197), (703, 441), (229, 113), (814, 1032), (864, 624), (407, 299), (87, 29), (320, 151), (58, 151), (157, 273), (625, 378), (90, 183), (283, 498), (865, 625), (847, 1065), (647, 811), (769, 508), (527, 629), (495, 268), (91, 184), (1204, 1222), (1037, 816), (222, 109), (1063, 954), (140, 305), (279, 500), (66, 127), (406, 604), (191, 387), (933, 1024), (18, 50), (1126, 930), (879, 644), (1019, 804), (383, 328), (801, 990), (499, 768), (680, 929), (920, 1090), (93, 229), (233, 389), (19, 51), (699, 942), (899, 738), (324, 507), (166, 70), (72, 26), (961, 1064), (241, 100), (166, 335), (341, 187), (1081, 900), (1073, 896), (677, 896), (453, 248), (736, 945), (170, 76), (216, 421), (294, 520), (415, 630), (720, 857), (882, 690), (775, 564), (930, 1112), (264, 497), (1125, 942), (58, 20), (1050, 1177), (1117, 938), (1063, 967), (817, 646), (881, 1076), (900, 1089), (808, 597), (833, 770), (1061, 899), (784, 999), (853, 604), (933, 713), (435, 616), (993, 764), (1016, 1156), (314, 555), (514, 766), (1174, 1041), (587, 341), (835, 592), (323, 560), (990, 1140), (184, 73), (455, 716), (782, 845), (304, 138), (547, 799), (715, 526), (666, 899), (528, 291), (307, 143), (1095, 896), (19, 5), (337, 580), (436, 702), (491, 638), (1192, 1094), (456, 680), (91, 30), (285, 124), (691, 434), (781, 1002), (442, 224), (650, 402), (308, 144), (642, 398), (458, 726), (12, 2), (351, 600), (477, 739), (751, 979), (469, 735), (762, 988), (529, 786), (770, 992), (952, 740), (418, 281), (1091, 898), (155, 316), (721, 956), (1035, 1003), (494, 270), (633, 843), (863, 631), (774, 553), (1120, 1190), (392, 637), (318, 459), (878, 790), (218, 106), (1051, 947), (494, 764), (271, 118), (1121, 1191), (720, 847), (373, 623)]

The 268 graphs with $\delta(G) < 3$ are
[0, 1, 2, 3, 5, 6, 7, 8, 10, 11, 12, 15, 16, 20, 21, 22, 23, 24, 25, 26, 28, 29, 31, 32, 34, 38, 39, 40, 41, 42, 43, 45, 46, 47, 53, 54, 62, 63, 65, 66, 67, 68, 69, 71, 72, 74, 75, 78, 81, 82, 83, 84, 85, 87, 93, 94, 95, 96, 97, 98, 102, 103, 104, 113, 114, 116, 117, 118, 119, 121, 123, 124, 125, 127, 128, 132, 133, 134, 135, 136, 148, 152, 160, 163, 164, 165, 167, 168, 169, 171, 172, 174, 178, 179, 181, 185, 186, 187, 192, 193, 194, 195, 200, 202, 203, 205, 206, 207, 208, 210, 214, 215, 229, 230, 232, 233, 234, 235, 236, 237, 245, 246, 247, 254, 262, 264, 265, 267, 268, 269, 271, 272, 278, 280, 281, 283, 284, 285, 287, 288, 294, 295, 296, 298, 300, 313, 317, 321, 329, 330, 331, 340, 341, 342, 343, 348, 352, 353, 354, 355, 363, 365, 368, 369, 370, 377, 378, 380, 389, 390, 391, 392, 393, 404, 405, 406, 408, 409, 412, 413, 418, 430, 446, 448, 449, 450, 451, 452, 461, 469, 470, 482, 486, 488, 497, 498, 501, 502, 503, 513, 516, 518, 520, 530, 531, 534, 555, 558, 559, 565, 584, 586, 587, 588, 594, 595, 604, 605, 615, 620, 634, 635, 636, 637, 653, 654, 657, 658, 659, 687, 693, 695, 705, 706, 707, 709, 727, 729, 735, 753, 767, 802, 820, 855, 871, 872, 884, 886, 887, 1011, 1032, 1036, 1041, 1044, 1072, 1077, 1153, 1155, 1166, 1169, 1171, 1174, 1195, 1213, 1218, 1219, 1220, 1221]

The 140 graphs that remain after removing those with a $G-e$ IK minor are
[17, 18, 49, 50, 56, 59, 79, 130, 140, 142, 145, 151, 154, 155, 175, 176, 182, 183, 190, 198, 212, 290, 305, 312, 316, 322, 323, 333, 334, 335, 336, 349, 350, 358, 361, 366, 371, 374, 385, 398, 399, 400, 415, 512, 525, 532, 538, 545, 546, 548, 553, 560, 561, 568, 570, 572, 574, 575, 576, 580, 592, 598, 600, 608, 610, 616, 630, 631, 642, 643, 645, 646, 649, 710, 756, 760, 774, 779, 789, 790, 798, 809, 810, 811, 813, 817, 819, 822, 823, 837, 846, 848, 849, 850, 851, 852, 863, 878, 880, 889, 896, 901, 902, 905, 949, 955, 989, 1001, 1003, 1007, 1016, 1026, 1028, 1029, 1030, 1038, 1039, 1040, 1045, 1057, 1058, 1067, 1080, 1085, 1092, 1093, 1094, 1100, 1102, 1103, 1105, 1132, 1134, 1152, 1158, 1164, 1183, 1185, 1190, 1216]

Almost all of these 140 graphs are ancestors of Cousins 19, 131, 327, 547, 582, 923, or 997, which are IK but not MMIK. By deleting an edge these become, respectively, Cousins 20, 2, 63, 40, 74, 34, and 49 of the $E_9+e$ family, all of which are IK. Only three graphs remain, Cousins 323, 560, and 1158. By contracting an edge these become, respectively, Cousins 40, 53, and 40 of the $E_9+e$ family, all of which are IK.

The $\F_{1293}$ family.

The 1293 graphs in the family are
['Ksrb`OTO?a`S', 'LSBb`OTO?a`Sq?', 'LSob`OTO?a`Sp?', 'LcpB`OTO?a`Sh?', 'Jsrb`oTSOT?', 'JsrbpO^O?a_', 'MC@B`OTO?a`Sq?h??', 'KSBb`oTSUO@S', 'KSBbpO^O?ax?', 'KSrb`OTO?a`[', 'KSob`oTSUG@S', 'KSobpO^O?aw_', 'KSrb`OtO?a`S', 'Kspb`STO?a`S', 'Kcrb`PTO?a`S', 'KcpB`oTSTG@S', 'KcpBpO^O?as_', 'Ksrb`OCSOTAK', 'Isrbpo^SO', 'Ksb``O^O?ahO', 'KsrbPOLO?aaS', 'Ksrbp?UO?a`K', 'LSBB`OTO?a`Su?', 'LS@b`STO?a`Sq?', 'LChJ`?TO?a_[oP', 'LCBb`PTO?a`Sq?', 'LC@B`oTSTG@Sq?', 'LC@BpO^O?as_q?', 'LSBb`OCSUO@SCW', 'JSBbpo^SUO?', 'JSBbpo\SUQ?', 'LSBbPOLO?ax?Cg', 'LSBbp?UO?ax?AW', 'LSrb`OSO?a`O?X', 'LSob`OCSUG@SCW', 'JSobpo^SUG?', 'JSoJhotSV@?', 'LS_``O^O?aw_Q_', 'LSobPOLO?aw_Cg', 'LSobp?UO?aw_AW', 'JSrbpO~O?a_', 'LCpB`OtO?a`Sh?', 'LSrb_OSO?a`SGW', 'Jspb`sTSOT?', 'JspbpS^O?a_', 'J{oJhTtO?a_', 'LCob`PTO?a`Sp?', 'Jcrb`pTSOT?', 'JcrbpP^O?a_', 'LcpB`OCSTG@SCW', 'JcpBpo^STG?', 'Lc`@`O^O?as_Q_', 'LcpBPOLO?as_Cg', 'LcpBp?UO?as_AW', 'Jsrb`OTSO\?', 'JurbboCCWT?', 'JsrbpOMSOb?', 'Jsb``o^SQS?', 'JsrbPoLSOd?', 'Jsrbp_USOR?', 'Lsb`@OLO?ahOCg', 'Lsb``?UO?ahOAW', 'LsrbP?CO?aaSAW', 'JsrbpO\OCa_', 'JsrbpOVO@a_', 'K\JEcSTO?a`S', 'KSvB`OTO?a`[', 'KsBZ`RPO?a`S', 'KSBB`oTSUo@S', 'KSBBpO^O?az?', 'KSpb`STO?a`[', 'K[BJ`TpO?a`S', 'KS@b`sTSUO@S', 'KS@bpS^O?ax?', 'MChJ`?SO?a_OoP?X?', 'KCzB`HXO?a_{', 'KChJ`_TSUA?\', 'KCBb`pTSUO@S', 'KCBbpP^O?ax?', 'MC@B`OCSTG@Sq?CW?', 'KC@Bpo^STGX?', 'MC@BPOLO?as_q?Cg?', 'MC@Bp?UO?as_q?AW?', 'KSFb`OKSUA?\', 'KSBb`OTSUO@s', 'KUBbboCC]O@S', 'KSBbpOMSUOAK', 'KSBbPoLSUOAS', 'KSBbp_USUO@K', 'KSBbp_SSUQ@K', 'MSBbP?CO?ax?CgAW?', 'KSBbpO\OCax?', 'KSBbpO]O?axO', 'KSBbpOVO@ax?', 'KSrr`OTO?a`S', 'KSrbpOSO?a`[', 'KSoR`WcSV@@S', 'KSob`OTSUG@s', 'KUobboCC]G@S', 'KSobpOMSUGAK', 'KSobPoLSUGAS', 'KSobp_USUG@K', 'ISrbpo~SO', 'KCoJhotSQ@S@', 'KSoJgoSSV@CK', 'MS_`@OLO?aw_Q_Cg?', 'MS_``?UO?aw_Q_AW?', 'KSob`O^O?awa', 'KS`HhOzO?a{C', 'MSobP?CO?aw_CgAW?', 'KSobpO\OCaw_', 'KSoRXOlO?a{C', 'KSoJpGuO?a{C', 'KSobpOVO@aw_', 'KCpBpO~O?as_', 'KSrapO\O?acS', 'KSrboO]O?acK', 'MCpB_OSO?a`Sh?GW?', 'KSvB`OtO?a`S', 'KCrb`PtO?a`S', 'KSrb`OTO?q`S', 'Kspb@OTSOTAW', 'Kspb`SCSOTAK', 'Ispbps^SO', 'I{oJhttSO', 'Ks```S^O?ahO', 'KspbPSLO?aaS', 'Kspb`?^O?a`W', 'KspbpCUO?a`K', 'KspbpO[O?a_[', 'I{oRp\zP?', 'KCoJhTtO?a{?', 'Kcub`PTO?a`S', 'KCob`pTSUG@S', 'KCobpP^O?aw_', 'Kcrb`PCSOTAK', 'Icrbpp^SO', 'Kcr`pO\O?agS', 'KcrbPPLO?aaS', 'Kcrbp@UO?a`K', 'KcpB`OTSTG@s', 'KepBboCC\G@S', 'KcpBpOMSTGAK', 'Kc`@`o^STGHO', 'KcpBPoLSTGAS', 'KcpBp_USTG@K', 'Mc`@@OLO?as_Q_Cg?', 'Mc`@`?UO?as_Q_AW?', 'McpBP?CO?as_CgAW?', 'KcpBpO\OCas_', 'KcpBpOVO@as_', 'IurbboTBg', 'KOrbboCCWTY?', 'Ksr`BoCCWTIO', 'Kubb`_CCWTHG', 'Ksb`@oLSQSAS', 'Ksb``_USQS@K', 'KsrbP_CSOd@K', 'Msb`@?CO?ahOCgAW?', 'Ksb``O\OCahO', 'Ksb``ONO?alO', 'Ksb``O]O?axO', 'Ksb``OVO@ahO', 'KovbP_SOCAoT', 'KsrbPODO@aaS', 'KsrbP?LO?aas', 'LXJACSTO?a`Sc_', 'J\JEcsTSOT?', 'J\JEsS^O?a_', 'J\JEtS\O?a_', 'J|GMkVTO?a_', 'LSvB`OSO?a`O?X', 'JSvB`oTSOV?', 'JssJhZTO?a_', 'LoBZ`P@O?a`ScG', 'JsBZ`rPSOT?', 'JsBZpRZO?a_', 'LSBB`OCSUo@SCW', 'JSBBpo^SUo?', 'LSBBPOLO?az?Cg', 'LSBBp?UO?az?AW', 'LSpb`SSO?a`O?X', 'JSpb`sTSOV?', 'J[oJh\tO?a_', 'J[BJ`tpSOT?', 'J[BJpTzO?a_', 'LS@b@OTSUO@SCo', 'LS@b`SCSUO@SCW', 'JS@bps^SUO?', 'LS@bPSLO?ax?Cg', 'LS@b`?^O?ax?Ao', 'LS@bpCUO?ax?AW', 'LS@bpO[O?ax??w', 'LChZ`?TO?a_SoP', 'LChJ`_SSOB?PoP', 'LChJ`?SO?a_[op', 'JCzB`hXSON?', 'LChJ`?CSUA?\CW', 'LCBb`PCSUO@SCW', 'JCBbpp^SUO?', 'LCB`pO\O?ax?Og', 'LCBbPPLO?ax?Cg', 'LCBbp@UO?ax?AW', 'LC@B`OTSTG@sq?', 'LE@BboCC\G@Sq?', 'LC@BpOMSTGAKq?', 'LC@BPoLSTGX?Cg', 'LC@Bp_USTGX?AW', 'NC@BP?CO?as_q?Cg@K?', 'LC@BpO\OCas_q?', 'LC@BpO]O?as_q_', 'LC@BpOVO@as_q?', 'JSFj`ONSUB?', 'JUFbboK?}A_', 'JUBbboTBmO?', 'LSB`BoCC]O@SS_', 'LUBbbOC?MO@SCS', 'JUBbroMC]O?', 'LSBbP_CSUOASAW', 'JSBbpo]SUS?', 'JSBrp_\SUQ?', 'JSBbpo[SUU?', 'LOFbP_SOCAx?_i', 'LSBbPOKO?axOCg', 'LSBbPODO@ax?Cg', 'LSBbP?LO?ax?Dg', 'LSB`pO]O?ap?O`', 'LSBb`OSO?axOAg', 'JSJbuS]O@o_', 'LOpb`OTO?a`Sd?', 'JSrrpO^O?a_', 'LSb``OSO?a`[Q_', 'LCoR`WcSQ@@SgA', 'JUobboTBmG?', 'LSo`BoCC]G@SS_', 'LU_b`_CC]G@SQO', 'LSobP_CSUGASAW', 'JSoRXolSV@?', 'JSoJpguSV@?', 'JCpBpo~STG?', 'JSrboo]SPB?', 'LCoJgoSSQ@S@GW', 'JSsJhotSU@?', 'JCoJhptSV@?', 'NS_`@?CO?aw_Q_Cg@K?', 'LU_b@PL??aoaAd', 'LS_``O\OCaw_Q_', 'LS_PHOlO?a{CQ_', 'LS_``ONO?aw_Y_', 'LSo`b@U??aoaAd', 'LS_``O]O?aw_q_', 'LS_H`GuO?a{CQ_', 'LS_``OVO@aw_Q_', 'JSrb`O~P?a_', 'LC`HhOzO?agCg@', 'LOsbP_SOCAw__i', 'LSoJPGcO?a{CCg', 'LSobPODO@aw_Cg', 'LSobP?LO?aw_Dg', 'JSrbpO|OCa_', 'LCoRXOlO?agCg@', 'LCoJpGuO?agCg@', 'LSoIpGSO?a{CGg', 'JSojv?vO@g_', 'LCpApO\O?as_Gg', 'LCpBoO]O?as_GW', 'JSvBpO~O?a_', 'JCrbpP~O?a_', 'JSrbpO^O?q_', 'LOTBcQSO?a`SN?', 'LCpB`OsO?a`Sh_', 'LCob_XSO?a`SwG', 'LCpB`OTO?q`Sh?', 'JssJhRtO?a_', 'JupbBoTCoT?', 'JspbPO^SOe?', 'J{oRHXpSOT?', 'Jspb`STSO\?', 'JupbbsCCWT?', 'JspbpSMSOb?', 'Js```s^SQS?', 'JspbPsLSOd?', 'Jspb`_^SOU?', 'JspbpcUSOR?', 'Jspbpo[SOF?', 'H{pRp|z', 'JCoJhttSV??', 'Ls``@SLO?ahOCg', 'Ls```O[O?ahO?w', 'Lspb@?LO?aaSAo', 'LspbPCCO?aaSAW', 'JspbpS\OCa_', 'J{oRXTlO?a_', 'J{oBxX{O?a_', 'J{oPp[xPAD?', 'JssJhTtO?a_', 'LCEb`PTO?a`Sq?', 'Jcub`pTSOT?', 'JcubpP^O?a_', 'LCob`PCSUG@SCW', 'JCobpp^SUG?', 'LCo`pO\O?aw_Og', 'LCobPPLO?aw_Cg', 'JcrbpPMSOb?', 'JerbbpCCWT?', 'Jcr`po\SQD?', 'JcrbPpLSOd?', 'Jcrbp`USOR?', 'Lcr`p?SO?agSAW', 'LcrbP@CO?aaSAW', 'JcrbpP\OCa_', 'JcrbpPVO@a_', 'JepBboTBlG?', 'L?pBboCC\G@Ss?', 'Lcp@BoCC\G@SS_', 'Le`B`_CC\G@SQO', 'Lc`@@oLSTGHOCg', 'Lc`@`_USTGHOAW', 'LcpBP_CSTGASAW', 'Nc`@@?CO?as_Q_Cg@K?', 'Lc`@`O\OCas_Q_', 'Lc`@`ONO?as_Y_', 'Lc`@`OVO@as_Q_', 'L_tBP_SOCAs__i', 'LcpBPODO@as_Cg', 'LcpBP?LO?as_Dg', 'JOrbboTBm_?', 'Jsr`BoTBic?', 'Jubb`_TBiQ?', 'Lsb`@_CCWTIOQO', 'JsrbboCCXT?', 'Lsb`@_CSQSASAW', 'Jsb``oNSRS?', 'Jsb``o]SUS?', 'JsrbP_LSOl?', 'Lof`@_SOCAhO_i', 'Lsb`@OKO?axOCg', 'Lsb_PCEO?al?KH', 'Lsb`@ODO@ahOCg', 'Lsb`@?LO?ahODg', 'Jsj`eS]O@o_', 'JovrPaUOCB_', 'JpvbSCTODa_', 'JsrbPWVO@a_', 'KxIQKVPO?a`S', 'KXJACsTSSc@S', 'KXJASS^O?aqO', 'KXJE_STSOTQG', 'K\JECOTSOTAW', 'K\JEcSCSOTAK', 'I\JEss^SO', 'I\JEts\SO', 'I|GMkvTSO', 'K\JESSLO?aaS', 'K\JEc?^O?a`W', 'K\JEsCUO?a`K', 'K\JEsO[O?a_[', 'I|GUs^ZP?', 'K\JEtCSO?a`K', 'I|GUt^XP?', 'KSvR`OTO?a`S', 'KSvB`oSSOB@P', 'KSvBpOSO?a`[', 'KSrB`?TSOVBG', 'KSvB`OCSOVAK', 'IssJhzTSO', 'KoBZ`p@SS`@S', 'KoBZpPJO?aqC', 'KsBZ`R?SOTAK', 'IsBZprZSO', 'KsBXpQXO?agS', 'KsBZPRHO?aaS', 'KsBZpBQO?a`K', 'KSBB`OTSUo@s', 'KUBBboCC]o@S', 'KSBBpOMSUoAK', 'KSBBPoLSUoAS', 'KSBBp_USUo@K', 'MSBBP?CO?az?CgAW?', 'KSBBpO]O?azO', 'KSBBpOVO@az?', 'KSpr`STO?a`S', 'KSpb`sSSOB@P', 'KSpbpSSO?a`[', 'KSpb@OTSOVAW', 'KSpb`SCSOVAK', 'I[oJh|tSO', 'K[BJ@PpSOTAW', 'I[BJptzSO', 'K[BHpSxO?agS', 'K[BJPThO?aaS', 'K[BJpPwO?a_[', 'KU@bBoTCuO@S', 'KS@bPO^SUOAW', 'KS@b`STSUO@s', 'KU@bbsCC]O@S', 'KS@bpSMSUOAK', 'KS@bPsLSUOAS', 'KS@b`_^SUO@W', 'KS@bpcUSUO@K', 'KS@bpo[SUO?[', 'MS@b@?LO?ax?CgAo?', 'MS@bPCCO?ax?CgAW?', 'KS@bpS\OCax?', 'KS@bpO^O?axC', 'KS@bpS]O?axO', 'KChZ`_TSUA?T', 'KChZ`?VO?aw[', 'KChJ`_SSOFWX', 'MChH`?SO?a_[_PO__', 'MChJ`?SO?a_So_?P_', 'KCzB`HGSONAK', 'KChJ`?TSUA?|', 'KEhJb_CC]A?\', 'KEBbbpCC]O@S', 'KCBbpPMSUOAK', 'KCB`po\SUOGS', 'KCBbPpLSUOAS', 'KCBbp`USUO@K', 'MCB`p?SO?ax?OgAW?', 'MCBbP@CO?ax?CgAW?', 'KCBbpP\OCax?', 'KCBbpP]O?axO', 'KCBbpPVO@ax?', 'KE@BboTqDG@s', 'MC@@BoCC\G@Sq?S_?', 'ME@BbOC?LG@Sq?CS?', 'KE@BroMC\GX?', 'MC@BP_CSTGX?CgAW?', 'KC@Bpo]STGXO', 'M?DBP_SOCAs_q?_i?', 'MC@BPOKO?as_q_Cg?', 'MC@BPODO@as_q?Cg?', 'MC@BP?LO?as_q?Dg?', 'MC@@pO]O?as_a?O__', 'KCHBuS]O@os_', 'KSFj`?ESUB@K', 'IUFjboNoW', 'KSF`BoK?}AiO', 'KUFb`oK?{?gH', 'KUBbb?K?}AbG', 'KSB`BoTBmOIO', 'KUBbbOCBmOAK', 'MSB`BOC?MO@SS_CS?', 'KSBbboCC]ODS', 'KSB`RoMC]OIO', 'KSBbPoKSUSAS', 'KSBbP_LSUOAs', 'KSB`po]SSOGP', 'KSBb`oSSUS@S', 'KO@bp_\SUQQ_', 'KSBrp?KSUQAK', 'ISrrpo^SO', 'KSB`po[SSQGP', 'KObbp_[OCQyO', 'KPFbSCTODax?', 'KOFrPaUOCBx?', 'MSB`POKO?ap?CgO`?', 'KSJbOcLO@oxO', 'KSBjPO]O?axO', 'KSBbPWVO@ax?', 'MSB``OSO?ap?O`Ag?', 'KSBbpO]P?ax?', 'KSJ`qC]O@opG', 'KSb`pO]O?axO', 'KSJb_STO@oxO', 'KSBr`O]O?axO', 'KSBaeS]O@odO', 'KSzb`OTO?a`S', 'KOpbpO^O?aq_', 'KSbp`O^O?ahO', 'KSrrPOLO?aaS', 'KSrb`OSP?a`[', 'KSsR`WcSU@@S', 'KCoR`XcSV@@S', 'KSo`BoTBmGIO', 'KU_b`_TBmGHG', 'MS_`@_CC]G@SS_QO?', 'KSobboCC]GDS', 'KUob`oCC]GPS', 'KSoJPgcSV@AS', 'KSobP_LSUGAs', 'KCoRXolSQ@S@', 'KSoRWoKSV@CK', 'KCoJpguSQ@S@', 'KCpBoo]STGCK', 'ISvBpo~SO', 'ICrbpp~SO', 'KOSJkqSSQ@F@', 'KCoJhosSQ@SP', 'KCoJgpSSPB[C', 'KSoJh?tSU@BG', 'IssJhrtSO', 'MSo`B@C??aoaAdCg?', 'MOc`@_SOCAw_Q__i?', 'MS_`@OKO?aw_q_Cg?', 'MS_H@GcO?a{CQ_Cg?', 'MS__PCEO?aw_Y?KG_', 'MS_`@ODO@aw_Q_Cg?', 'MS_`@?LO?aw_Q_Dg?', 'Kso`r@UA?apa', 'KSoHj@q@?ase', 'K[o`_TU?R_oi', 'KSg`eS]O@ow_', 'KS_haSuO@g{C', 'KCpB`O~P?as_', 'KSdHhOzO?awC', 'KOuBX_sOCI{C', 'KPsbSCTODaw_', 'KOsrPaUOCBw_', 'MCoJPGcO?agCCgg@?', 'KSojOcdO@g{C', 'KSobPWVO@aw_', 'KSsRXOlO?awC', 'KCoRXPlO?a{C', 'MCoIpGSO?agCg@Gg?', 'KSsJpGuO?awC', 'KCojt?uO@ggK', 'KSoipCTO@g{C', 'KSoJv?RO@gcc', 'KOTEpQ\O?af_', 'KCpBpO|O?asg', 'KCoaxP\O?a{C', 'KOTBsQ]O?af_', 'KCpBpO}O?aso', 'KCoboX]O?a{C', 'KCpBpO^O?qs_', 'KSrB@O~O?abO', 'KSrBpOfO?abC', 'IssRpZzP?', 'KSrbp?UO?q`K', 'KP\fcQSO?a`S', 'KOTzcRSO?a`S', 'KOtB`ySOCo`S', 'KCrbhPsO?a`S', 'KCxBdKsO@o`S', 'KCojf@TO?w`S', 'KSCJhRtO?ax?', 'KosJhPdO?aqC', 'KOpbBoTCoTY?', 'Ku`b@_TCoTHG', 'KupbBOCCoTAK', 'I}oJJptCo', 'I{oRXXzSO', 'KCoRHXpSOT[?', 'IupbbsTBg', 'KOpbbsCCWTY?', 'Ksp`BsCCWTIO', 'Ku`b`cCCWTHG', 'Kup``oCCWTGW', 'Kspb`?MSOb@W', 'Ks``@sLSQSAS', 'Ks```o[SQS?[', 'Kspb@_LSOd@W', 'KspbPcCSOd@K', 'I{oRXtlSO', 'I{oBxx{SO', 'I{pPp{xOg', 'IssJhttSO', 'Ks```S\OCahO', 'Kotb`_LOCAoT', 'KotbPcSOCAoT', 'KspbPCLO?aas', 'I{qRp\xP?', 'KSCJhTtO?ax?', 'KCEbpP^O?ax?', 'Kcqb`@TSOTBG', 'Icubpp^SO', 'KcqbpPFO?abC', 'KcubPPLO?aaS', 'KCobpPMSUGAK', 'KCo`po\SUGGS', 'KCobPpLSUGAS', 'KCobpP\OCaw_', 'Kcr`pOKSObGS', 'K?rbbpCCWTY?', 'Kebb``CCWTHG', 'Kcr`p_SSQD@K', 'KcrbP`CSOd@K', 'Kcr`pOTO@agS', 'K_vbP`SOCAoT', 'KcrbPPDO@aaS', 'K?pBboTBlGY?', 'Kcp@BoTBlGIO', 'Ke`B`_TBlGHG', 'KcpBboCC\W@S', 'Mc`@@_CC\G@SS_QO?', 'Mc`@@_CSTGHOCgAW?', 'Kc`@`oNSTGLO', 'KcpBP_LSTGAs', 'M_d@@_SOCAs_Q__i?', 'Mc`?PCEO?as_Y?KG_', 'Mc`@@ODO@as_Q_Cg?', 'K`tBSCTODas_', 'K_tRPaUOCBs_', 'KcpBPWVO@as_', 'IsrbboTJg', 'KsbaPcCCXPM@', 'Ksb`@oKSUSAS', 'Ksb_PcESROED', 'Ksb`@_LSQSAs', 'Ksb`P_[OCQyO', 'Kpf`CCTODahO', 'Kofp@aUOCBhO', 'Ksb``OMO?a|O', 'Ksj`?cLO@oxO', 'Ksb`P_FO@clG', 'Ksb_XCuO?alC', 'Ksb`@WVO@ahO', 'KcB`eS]O@ot?', 'KotrP_QOCBoc', 'IpvrTaVOO', 'K`vbSCTO?as@', 'JxIQKvPSOT?', 'JxIQ[VZO?a_', 'LXJACSCSSc@SCW', 'JXJASs^SSc?', 'LXJAC?^O?aqOAo', 'LXJASCUO?aqOAW', 'LXJASO[O?aqO?w', 'JXfE`STSPF?', 'JxIU_^PSOT?', 'JXJEoS^SSa?', 'J\FETOTSPF?', 'J|GUKZPSOT?', 'J^JEEoTCoT?', 'J\JESO^SOe?', 'J\FEdSKSPF?', 'J\JEcSTSO\?', 'J^JEesCCWT?', 'J\JEsSMSOb?', 'J\JESsLSOd?', 'J\JEc_^SOU?', 'J\JEscUSOR?', 'J\JEso[SOF?', 'H|HUs~Z', 'J\JEtcSSOR?', 'H|HUt~X', 'L\JEC?LO?aaSAo', 'L\JESCCO?aaSAW', 'J|GU[VLO?a_', 'J\JEsO~O?a_', 'J\JFsS]O?a_', 'J|GE{Z[O?a_', 'JDGUs^ZPF??', 'J|GSs]XPAD?', 'J\JUtC\O?a_', 'JSvR`oTSOT?', 'JSvRpO^O?a_', 'LSrB`?SSOB@PEO', 'JSvBpoSSOV?', 'LSf@`OSO?a`[Q_', 'LSrB@OSO?a`[E_', 'LSvBp?SO?a_SAP', 'JUrBb_TEOV?', 'JsoZ`JPSOV?', 'JSvB`OTSO^?', 'JUvBboCCWV?', 'JoBZppJSS`?', 'LoBXpOHO?aqCOg', 'LoBZp@AO?aqCAW', 'JuBZbr?CWT?', 'JsBZpRISOb?', 'JsBXpqXSQD?', 'JsBZPrHSOd?', 'JsBZpbQSOR?', 'LsBXpAOO?agSAW', 'LsBZPB?O?aaSAW', 'JsBZxRYO?a_', 'JsBZpRRO@a_', 'JUBBboTBmo?', 'LSB@BoCC]o@SS_', 'LSBBboCC[O@SSA', 'LUBBbOC?Mo@SCS', 'JUBBroMC]o?', 'LSBBP_CSUoASAW', 'JSBBpo]SUs?', 'LSBBPOKO?azOCg', 'LSBBPODO@az?Cg', 'LSBBP?LO?az?Dg', 'LSB@pO]O?ar?O`', 'LSBBPO]O?ax?C`', 'JSJBus]O@o_', 'JSprpS^O?a_', 'LSpb`?SO?a`[Ao', 'LSpbpCSO?a_SAP', 'LSpbpOSO?a`C?p', 'J[oRHXpSOV?', 'JSpb`STSO^?', 'JUpbbsCCWV?', 'J]BJBppCoT?', 'J[BJPPzSOe?', 'J[BHpsxSQD?', 'J[BJPthSOd?', 'J[BJppwSOF?', 'J[BJpTxOCa_', 'LU@bBOCCuO@SCW', 'JU@bbsTBmO?', 'LS@`BsCC]O@SS_', 'LU@bbSC?MO@SCS', 'JU@brsMC]O?', 'LS@b`?MSUOAKAo', 'LS@b@_LSUOASAo', 'LS@bPcCSUOASAW', 'JS@bpo^SUP?', 'LODb`_LOCAx?_i', 'LS@bPOLO?axCCg', 'LODbPcSOCAx?_i', 'LS@bPSKO?axOCg', 'LS@bPCLO?ax?Dg', 'LS@bp?UO?axCAW', 'LS@b`?]O?axOAo', 'LChZ`?CSUA?TCW', 'JChZ`_VSUF?', 'LChX`?VO?aoKO`', 'LChZ@?DO?aw[Cg', 'LChZ`?UO?awO?X', 'LChJ`_SSODWO?R', 'NChH`?SO?a_S_?O__Go', 'LChJ`?SP?a_[oP', 'LChJ`?SO@a_[oo', 'JEzBbhGCWN?', 'LChJ`?SSUA?p?X', 'JEhJb_T@}A_', 'LChHB_CC]A?\S_', 'LEhJ`_CC[??\OQ', 'LEhJb?C?MA?\CS', 'JEBbrpMC]O?', 'LCB`pOKSUOAKOg', 'LCB`p_SSUOGSAW', 'LCBbP`CSUOASAW', 'JCBbpp]SUS?', 'LCB`pO[O?axOOg', 'LCB`pOTO@ax?Og', 'L?FbP`SOCAx?_i', 'LCBbPPKO?axOCg', 'LCBbPPDO@ax?Cg', 'JCJbuT]O@o_', 'LC@@BoTqDG@sS_', 'LE@BbOCqDG@sCW', 'LC@BboCC\GDSq?', 'LC@@RoMC\GIOq?', 'LC@BPoKSTGXOCg', 'LC@BP_LSTGX?Dg', 'L?`Bp_[OCQs_s_', 'L@DBSCTODas_q?', 'L?DRPaUOCBs_q?', 'NC@@POKO?as_a?CgGOO', 'LCHBOcLO@os_q_', 'LC@JPO]O?as_q_', 'LC@BPWVO@as_q?', 'LC@BpO]P?as_q?', 'JUFjb_EA]B?', 'JSFz`OMSUB?', 'JSFhBoNoYc?', 'JUFj`oN_IA_', 'JUBjb?NoWq?', 'LSF`@oK?{?iOOQ', 'LSB`B?K?}AiOEO', 'JSFbboKG}A_', 'LUBb`?K?{?gHEO', 'LSB`BOCBmOIOCW', 'JSBbboTJmO?', 'LSB`BoCCMO@Ss_', 'LSB_bSC?mODC[@', 'LSB`PoKSSOASOa', 'JSBjPo]SUS?', 'JSBbpo]TUO?', 'JSBr`o]SUS?', 'LO@bp?KSUQQ_CW', 'JSBbp_\SVQ?', 'JOdj`_VSUF?', 'JUBrr_KC]Q?', 'JSFr`OMSUF?', 'JSrrPoLSOd?', 'JSBbpo[TUQ?', 'LOb`p_[OCQq?O`', 'JOfzpbQOCQ_', 'JPbbuc[ODo_', 'L@FbSCTO?ax?gA', 'JPFrSnGODa_', 'LODrP_QOCBx?`G', 'LSBbPOKP?ax?Cg', 'LSb`POKO?axOCg', 'LSBj@OSO?axOAg', 'LSQb`PS@?ap?@d', 'LSJ`_STO@op?O`', 'LSBp`O]O?ap?O`', 'JsrbpO]P?a_', 'JSJbuO]P@o_', 'JSj`uS]O@o_', 'JSJr_~IO@o_', 'LSBr@OKO?axOCg', 'LCxB`OTO?a`Sh?', 'LSrb_?TO?a`SIO', 'LS_`@_TBmGIOQO', 'JSobboTJmG?', 'LSo`B_CC]G@SSa', 'LSo`@oCC]GPSS_', 'LS_aPcCC]GDC[@', 'LCoJPgcSQ@ASgA', 'LCoRWoKSQ@S@GW', 'JSsRXolSU@?', 'JCoRXplSV@?', 'JSsJpguSU@?', 'JOTBsq]SPw?', 'JCpBpo}STK?', 'JCobox]SV@?', 'JSrB@o~SOs?', 'JSrBp?~SOq?', 'JSrBpofSOp?', 'HstRpzz', 'LOOJkASSQ@F@EO', 'JP[NkqSSR@?', 'JOSJkrSSRp?', 'JCoJhpsSVD?', 'JosJhpdSS`?', 'LsC`R@K??aoaod', 'L[o`?dD?B_oaAd', 'LSp`B@U??aoaAd', 'LS_`P_[OCQw_s_', 'LPc`CCTODaw_Q_', 'LOcp@aUOCBw_Q_', 'LS_``OMO?aw_y_', 'LSg`?cLO@ow_q_', 'LS_h@O]O?aw_q_', 'LS__XCuO?aw_YG', 'LS_`@WVO@aw_Q_', 'LsO`r@UA?a_aa@', 'J{o`sXUAR__', 'J[oHlHr@R__', 'JSvB`O~P?a_', 'LS`HhObO?awCEG', 'L?uBX_sOCIgCg@', 'JPuB^?tODg_', 'L@sbSCTO?aw_gA', 'JPsrSnCODa_', 'JssRXRlO?a_', 'LCoipCTO@ggCg@', 'JSojv?VO@w_', 'LOPEpQDO?af_EG', 'LOPBCQ]O?af_E_', 'LOPBsQEO?af_EG', 'JP\fsQ]O?a_', 'JOTzsR]O?a_', 'JOtBpy]OCo_', 'JCrbxP}O?a_', 'JCxBtK}O@o_', 'JCojv@^O?w_', 'LCpBp?UO?qs_AW', 'JsoZpRfO?a_', 'LO\eCQSO?a`SK_', 'JX[NkRsO?a_', 'JP|f_UTOCo_', 'LOCrcRSO?a`SR?', 'LOTjcR?O?a`SDG', 'JOtz_VTOCo_', 'JCzbgTtO@o_', 'LO`b@_TCoTY?QO', 'LOpbBOCCoTY?CW', 'JsxbBoTCoT?', 'JWrRBppCoT?', 'Lu`b@?CCoTHGCW', 'J}`J@hpCoT?', 'J}oRBXcCoT?', 'JupbBOTCo\?', 'JuoJGptCrA?', 'J}oJHosCqB?', 'J{oPXWxSQD?', 'JOpbbsTBm_?', 'Jsp`BsTBic?', 'Ju`b`cTBiQ?', 'Jup``oTBiE?', 'LOp``oCCWTY?Oo', 'JsxbbsCCWT?', 'JspbPcLSOl?', 'JsoJhDtSOq?', 'LCEbPPLO?ax?Cg', 'Jcqbp@^SOq?', 'JcqbppFSOp?', 'JcubPpLSOd?', 'JcrjbpCCWT?', 'J`vbSDTODa_', 'JcpBboTBlW?', 'Lc`@@_TBlGIOQO', 'Lc`?PcESTGL?KH', 'L`d@CCTODas_Q_', 'Lc`@P_FO@cs_YO', 'Lc`?XCuO?as_YG', 'J`tRSmcODa_', 'JsrBboTAhG_', 'Jsbh@o]SUS?', 'Jsb_XcuSRP?', 'Jtb`Uc[ODo_', 'L`f`CCTO?ahOgA', 'JpfpClIODa_', 'Lodp@_QOCBhO`G', 'Lcb``OMO?ahOg@', 'JsbhxRiO?a_', 'Jsj`fSMO@o_', 'LcB`?cLO@oxOi?', 'Jsb`XlhO@c_', 'KxIQKV?SOTAK', 'IxIQ[vZSO', 'KxIQ[RWO?a_[', 'KXJACSTSSc@s', 'KZJAEsCC[c@S', 'KXJASSMSScAK', 'KXJAC_^SSc@W', 'KXJAScUSSc@K', 'KXJASo[SSc?[', 'KXJBSS]O?aqO', 'KXfE`SSSPC?L', 'Ixceh^TSO', 'IxIUo^ZSO', 'KXJEOSLSSaAS', 'KXJE_?^SSa@W', 'KXJEoCUSSa@K', 'KXJEoO[SSa?[', 'K\FETOSSPC?L', 'I^FEVoTGw', 'I|Ce\ZTSO', 'I~GUMzPAg', 'I|GU[ZZSO', 'K^JEEOCCoTAK', 'I\FMdSnSO', 'I^FEfsKGw', 'I^JEesTBg', 'K^JEeSC?GTAI', 'I^JEusMCW', 'K\JEc?MSOb@W', 'K\JEC_LSOd@W', 'K\JEScCSOd@K', 'I|GU[vLSO', 'I\JEso~SO', 'I|GE{z[SO', 'K\JESOlO?aaS', 'K\JFSSKO?aaS', 'K\JESCLO?aas', 'KDGU[VLO?a{?', 'K\JEs?uO?a`K', 'K[JESS]O?aeO', 'K\JFc?]O?a`W', 'KDGE{Z[O?a{?', 'I\KUs^ZP?', 'KSvR`OCSOTAK', 'ISvRpo^SO', 'KSfP`O^O?ahO', 'KSrR@O^O?abO', 'KSrRpOFO?abC', 'KSvRPOLO?aaS', 'KSvRp?UO?a`K', 'KSrB@oSSOVBO', 'KSvBp_SSOD@H', 'MSf@`?SO?a_SQ_AP?', 'KSvB`OSP?a`[', 'MSrB@?SO?a_SE_AP?', 'KSvBpOSO@a_[', 'KUrBb?CEOVAK', 'IuoJjjTEO', 'KSvB`OSSO[?L', 'IUvBboTBw', 'KSbBboCCWVJ?', 'KSv@BoCCWVIO', 'KUfB`_CCWVHG', 'KUvBbOC?GVAI', 'KoBXpoHSS`GS', 'KoBZp`ASS`@K', 'KoBZpPBO@aqC', 'KOBZbr?CWTY?', 'KsAJbr?CWTI_', 'KsBXpaOSQD@K', 'KsBZPb?SOd@K', 'IsBZxrYSO', 'KsBXpQPO@agS', 'KsBZXRGO?aaS', 'KsBZPR@O@aaS', 'IsJZxrYOO', 'KSB@BoTBmoIO', 'KSBBboTBkOI@', 'KUBBbOCBmoAK', 'MSBBbOC?KO@SSACS?', 'KSBBroMC[OI@', 'KSBBPoKSUsAS', 'KSBBP_LSUoAs', 'KSBBPo]SUOAP', 'KSBBpO]P?az?', 'KSJBOc]O@oxG', 'KSprPSLO?aaS', 'KSpr`?^O?a`W', 'KSpb`SSSO[?L', 'IUpbbsTBw', 'KSp`BsCCWVIO', 'KUBJ?ppCoTKG', 'K]BJBP_CoTAK', 'KU@bBOTCuO@s', 'KS@`BsTBmOIO', 'KU@bbSCBmOAK', 'KS@bPoLSUPAS', 'KS@bPcLSUOAs', 'KS@bp_USUP@K', 'KO`bp_\OCQyC', 'MS@bP?CO?axCCgAW?', 'KS@bpO]O?axS', 'KS@bpOVO@axC', 'KChZ`?TSUA?t', 'KChZ`?ESUFAK', 'KChZ@_DSUFAS', 'KChZ`_USUC?L', 'MChX@?DO?aoKO`Cg?', 'MChX`?UO?ao?O`?X?', 'KChZ`?VP?awK', 'MChZ@?CO?awOCg?X?', 'KChZ`?VO@awW', 'MCgHb?S@?agSo?@c_', 'MChH`?SO@a_[_OO__', 'KEhJb_S?]A?r', 'KChHB_T@}AiO', 'KEhJ`_T@{?gH', 'KEhJb?C@}AaK', 'MChH@_CC[??\S_OQ?', 'KChJb_CC]AC\', 'KEhJ`_CC]AO\', 'KCB`po[SUSGS', 'KCBbPpKSUSAS', 'KCJ`qC\O@oxO', 'K?bbp`[OCQyO', 'K@FbSDTODax?', 'KCJbOdLO@oxO', 'KCBaeT]O@odO', 'KC@BboTqDGDs', 'KC@JPo]STGXO', 'KSFhB_EA]BIO', 'KUFj`_EA[@GH', 'IUrrboMDW', 'KODj`OMSUBQ_', 'KSF`BoK?}?io', 'KSB`BoSBmOYO', 'KSB_bSEJMOMA', 'KSBbPoKTUOAS', 'KSBj@oSSUS@S', 'KO@b`o]SUSQ_', 'KSBr@oKSUSAS', 'KC@btAKSRQE`', 'KODb`OMSUFQ_', 'KSBbo_\SUOCH', 'ISzbpo^SO', 'KObbp_[PCQy?', 'KSBz@O]O?axO', 'MCpB_?TO?a`Sh?IO?', 'KSo`B_TBmGIP', 'KS_aPcTJMGMA', 'KSoBboTAmGCa', 'KsS`R_CC]WWS', 'KSobb_CC]KDS', 'KSob`oCC]GTS', 'KOSR[qKSQ@F@', 'KCoRXokSQ@SP', 'KCoRWpKSPB[C', 'KSoRX?lSU@BG', 'IssRXrlSO', 'KOPBCq]SPwBO', 'KOPBsA]SPwBG', 'KOPBsqESPwBC', 'IP\fsq]SO', 'IOTzsr]SO', 'ICrbxp}SO', 'IsoZpJzSO', 'IsoZprfSO', 'K@WMlASSQ@RP', 'KOOJkqSsQ@F@', 'KO[MKqSSR@EO', 'IX[NkrsSO', 'KOSJkrCSROAD', 'MsC`R@K??a_aOc_@_', 'K{C`UDK?R_oi', 'KsThRBA?Gaoe', 'K[p`AkI?J_oe', 'KT_`Uc[ODow_', 'KScxPbQOCQw_', 'KPcpClIODaw_', 'MC_``OMO?aw_Q_g?_', 'KS_hxRiO?aw_', 'KSgh?~IO@ow_', 'K{O`sPUAB__i', 'KsO`r@UB?apa', 'KSrB`OfP?abC', 'K@XFCQ]O?aro', 'KOpB?u]OCof_', 'KOOZsREO?anC', 'KOpBoqFOCof_', 'IX[VsZyP?', 'IP|fsq]OO', 'IOtzsr]OO', 'KCrbpPwO?a_s', 'ICzbxp}OO', 'KCpAdK}O@odO', 'KCpBtKUO@odC', 'KCobv@RO?w`c', 'KW[uKRoO?a`S', 'KPCNkRsO?al?', 'IX{NkrsOO', 'KOcraZSOCo`S', 'KOtj_j@OCo`S', 'K_hbD_TCoTN?', 'KCXbFQCCoTN?', 'KOpbBoSCoTYA', 'KWoRBXcCoTY?', 'KOpbBOTCo\Y?', 'I{wJJptCo', 'KOrR?ppCoTKG', 'KWrR@ooCoTGK', 'K}_R@HcCoTHG', 'Ku`b@?TCo\HG', 'KuoR?XcCoTKG', 'KOp``oTBm_GW', 'IsxbbsTBg', 'KcqbP@LSOqAS', 'KcabbpCCWTH_', 'Kc`?XcuSTGLC', 'Kc`@XlhO@cs_', 'Ks@`@o]SUSP_', 'IsbnPo}SO', 'Kdb`Uc[O?os@', 'Kcj`d?MO@ohW', 'IsjhxriOO', 'Ksb_WhhO@ccW', 'JxIQ[rWSOF?', 'JZJAEsTBkc?', 'LXJBC?]O?aqOAo', 'JXfU`STSPD?', 'JXfF`SSSPF?', 'JxIUO^HSOd?', 'JxIUoZWSOF?', 'LXJE??LSSaASAo', 'LXJEOCCSSaASAW', 'JXJEoO~SSa?', 'J^FEVOCGwb?', 'H~Ce^zT', 'JXGUMzPAm_?', 'J^GUGzPAmA?', 'J^JEEOTCo\?', 'J\FMdCeSOR?', 'H^FMfsn', 'J^BEfCKGwq?', 'J^JEeSCBgb?', 'J\JESolSOd?', 'J\JEScLSOl?', 'J\JEs_uSOR?', 'L\JES?cO?aaSAW', 'J\KU[VLO?a_', 'J\JFsO}O?a_', 'J\JEsOvOCa_', 'L[JEC?]O?aeOAo', 'J\KE{Z[O?a_', 'JSvR`OTSO\?', 'JSvRpOMSOb?', 'JSrR@o^SOs?', 'JSrRpoFSOp?', 'JSvRp_USOR?', 'LSbP`OFO?ahOEG', 'LSfP`?UO?ahOAW', 'JSvR`O^P?a_', 'LSrR@?UO?abOAW', 'JSvRpOVO@a_', 'LSrB@_SSODBOAQ', 'LSu@b?S@?agSBc', 'LSrB@OSO@a_[E_', 'JuoRbJCEOV?', 'JUrBb?TEO^?', 'JOoJjjTEU_?', 'JuoJhiSEQB?', 'JUvBboS?W[_', 'JSbBboTByo?', 'JSv@BoTByc?', 'JUfB`_TByQ?', 'JUvBbOCBwb?', 'LUfB`?C?GVHGCS', 'JsBZXrGSOd?', 'LSBBbOCBkOI@CW', 'LSpr@?LO?aaSAo', 'JSp`BsTByc?', 'LUBJ?P_CoTKGCW', 'LS@bP_CSUPASAW', 'LS@bpO[O?ax??h', 'LChZ@_CSUCAS?Y', 'NChX@?CO?ao?O`Cg?K_', 'LCgXb@U@?aw?@d', 'LChZ@?DO@awWCg', 'LKgH_KS@R_gSoO', 'LChHB_S?]A?rS_', 'LChH@_T@{?iOOQ', 'JChJb_TH}A_', 'J@bbud[ODo_', 'JSBz@o]SUS?', 'JCLjdAESRV?', 'LCxB`?TO?a`Sh_', 'JSobb_TJmK?', 'LS_APcTAMGMAHC', 'JSobboTBmH?', 'LSS`R_CCWWWSoA', 'Js[fR_EC]W?', 'LOOR[AKSQ@F@EO', 'JP[V[qKSR@?', 'JOSR[rKSRp?', 'JCoRXpkSVD?', 'JsoRXBlSOq?', 'J@XFCq]SS{?', 'J@XEtA]SS{?', 'JOOZsJYSRp?', 'JOPBsq]sPw?', 'JOOZsrESRp?', 'HX\Vszy', 'JCrbppwSOL?', 'L@WMLASSQ@P@C`', 'JPWMkuS{AB?', 'JW[MKrsSPc?', 'L{C`S@K?B__iOs', 'LsThRA???a_eOk', 'LsC`R@K@?aoaOd', 'J{ThUED?Z__', 'JTcxUfCODo_', 'J{O`sXUBR__', 'J@xFC}]OCo_', 'JOoZrrFOCo_', 'JX[UsZWP@D?', 'HX}^qJy', 'JCzboLxO@o_', 'JCrahp}OPS?', 'JPcNjRsOCo_', 'JF\bFQCcoT?', 'JKXzFR_CoT?', 'JCZbFPwCs[?', 'JOprBrOCw{?', 'JWrRBpoDoT?', 'LOoR?XcCoTY?WO', 'Js_JJptCrO?', 'JswJGptCrA?', 'Lc`?WhhO@cs_Go', 'JsbghriOPS?', 'IXfV`SvSO', 'KWfE@SSSPFEO', 'KXfE_OSSPFCW', 'KXJEOOlSSaAS', 'KXJEOCLSSaAs', 'KXJEo?uSSa@K', 'I^FEVOTHw', 'IXCe^zTs?', 'I^CeXzToO', 'I^FMfceAW', 'I^BMfCnEO', 'K\JES_cSOd@K', 'K[JESO}O?aeO', 'K\JEsO[O?acS', 'KSrR@OMSObBO', 'KSrR@_USOs@K', 'KUqP`PF@?a`q', 'KSuPb@U@?a`q', 'KSrR@OVO@abO', 'KOoRbJCEOVY?', 'KOoJhiSEU_GK', 'KSbBboS?W[j?', 'KUfB`_S?W[hG', 'MChH@_S?[??rS_OQ?', 'KSoBb_TAmKCa', 'KS_aPcTBMHMA', 'K@WU\AKSQ@RP', 'KOOR[qKsQ@F@', 'KOOR[BKSOqNC', 'IX[V[rkSO', 'I@Z]|B]SO', 'IPXEs}]{?', 'IOQZrrZt?', 'IX\UszWGg', 'K{ThS@B?J__i', 'K{C`SHK@R_gY', 'IX}]pFXP?', 'KCra_LxO@odO', 'IF^bFQMco', 'IN[JNRcco', 'KC@zFR_CoTL?', 'KCXzCR_CoTKG', 'KOrR?poDoTKG', 'JWfU@SvSPc?', 'JXfU_OvSPE?', 'LXJEO?cSSaASAW', 'JXJEoOvSSa_', 'J@WU\BKSUt?', 'JOOR[rKsRp?', 'J@Z]tBWSOL?', 'HPZ]~b]', 'JFCJNRccrO?', 'IPZ]oNX{?']

The 4584 Triangle-Y edges in the family are
[(226, 461), (520, 264), (331, 477), (386, 184), (664, 952), (683, 965), (550, 701), (124, 184), (150, 322), (303, 415), (731, 484), (789, 983), (961, 1175), (1066, 846), (490, 241), (607, 826), (1175, 1018), (365, 655), (1207, 1087), (644, 564), (1116, 1197), (135, 49), (459, 784), (475, 234), (777, 456), (1149, 1002), (646, 381), (1278, 1232), (516, 680), (641, 940), (766, 446), (855, 1049), (275, 474), (136, 50), (818, 493), (54, 97), (476, 235), (479, 798), (829, 502), (120, 42), (332, 599), (821, 498), (239, 142), (631, 932), (639, 378), (887, 592), (24, 74), (871, 584), (1038, 761), (346, 619), (445, 741), (113, 39), (237, 483), (572, 702), (56, 142), (920, 625), (692, 389), (1091, 852), (236, 109), (318, 148), (891, 598), (1204, 1058), (844, 523), (446, 742), (860, 1105), (975, 677), (259, 507), (861, 575), (625, 564), (646, 358), (1092, 853), (850, 911), (576, 708), (1055, 1200), (682, 460), (976, 678), (872, 1115), (655, 363), (670, 980), (31, 90), (63, 159), (766, 459), (895, 1098), (774, 1037), (227, 410), (998, 702), (1203, 1071), (1222, 1084), (805, 1061), (560, 705), (393, 299), (1125, 1151), (1040, 784), (939, 652), (871, 597), (304, 141), (1011, 757), (737, 517), (531, 269), (266, 523), (542, 278), (1241, 1182), (645, 928), (974, 838), (831, 1055), (165, 62), (1112, 1217), (266, 114), (1072, 852), (790, 937), (1225, 1094), (250, 106), (75, 25), (591, 319), (1138, 946), (543, 279), (614, 568), (545, 697), (933, 693), (1206, 1117), (437, 755), (259, 111), (622, 917), (440, 760), (524, 265), (1229, 1100), (516, 261), (41, 117), (268, 159), (382, 181), (374, 177), (185, 390), (708, 431), (578, 730), (752, 1032), (953, 1165), (310, 421), (916, 1134), (1047, 800), (780, 456), (1138, 1247), (478, 234), (441, 761), (481, 797), (374, 671), (484, 314), (791, 465), (687, 902), (509, 258), (426, 718), (1115, 1200), (928, 699), (367, 174), (858, 1049), (359, 170), (940, 710), (225, 90), (479, 235), (131, 46), (217, 86), (813, 489), (805, 485), (824, 498), (1137, 958), (306, 572), (1013, 1188), (239, 482), (298, 568), (668, 516), (849, 591), (922, 661), (929, 700), (975, 667), (811, 973), (1152, 1123), (1092, 843), (124, 43), (825, 499), (1138, 959), (1036, 1177), (567, 878), (817, 495), (240, 483), (809, 491), (1246, 1155), (381, 193), (1195, 1084), (815, 534), (668, 372), (847, 603), (126, 52), (687, 385), (63, 149), (136, 282), (575, 818), (839, 519), (441, 738), (677, 457), (744, 510), (850, 528), (1037, 763), (742, 586), (586, 747), (947, 726), (1221, 1078), (1212, 1109), (64, 113), (796, 1051), (856, 1102), (1185, 1012), (764, 461), (848, 1098), (183, 70), (867, 1111), (690, 395), (545, 831), (642, 355), (669, 372), (661, 368), (614, 522), (753, 451), (123, 284), (104, 42), (829, 1084), (808, 1061), (342, 508), (770, 540), (87, 218), (176, 67), (59, 156), (635, 352), (93, 32), (414, 204), (875, 562), (85, 28), (452, 230), (380, 211), (1013, 792), (156, 317), (762, 1030), (1231, 1280), (545, 278), (342, 593), (411, 198), (797, 499), (1174, 1011), (1267, 1202), (78, 25), (157, 318), (700, 566), (879, 568), (56, 86), (906, 671), (514, 821), (353, 638), (298, 522), (165, 258), (178, 377), (596, 890), (961, 723), (517, 746), (102, 238), (511, 257), (283, 399), (228, 463), (334, 481), (141, 315), (666, 954), (19, 60), (471, 715), (501, 249), (1125, 1239), (786, 461), (512, 258), (485, 241), (528, 840), (827, 499), (108, 254), (480, 800), (1109, 1151), (1197, 1264), (327, 441), (768, 449), (1220, 1104), (466, 227), (1159, 1008), (1026, 744), (569, 877), (959, 654), (1098, 849), (16, 27), (731, 418), (831, 505), (924, 696), (983, 782), (881, 1000), (1144, 965), (1188, 1012), (47, 14), (167, 345), (674, 521), (234, 106), (889, 595), (213, 83), (44, 125), (205, 79), (820, 495), (56, 99), (17, 28), (892, 600), (9, 24), (357, 176), (848, 1088), (1281, 1235), (40, 11), (250, 495), (503, 824), (680, 457), (837, 1078), (84, 203), (705, 401), (388, 694), (805, 488), (893, 601), (1138, 926), (950, 726), (47, 135), (239, 485), (122, 49), (267, 404), (558, 876), (675, 378), (562, 321), (20, 38), (328, 154), (694, 391), (778, 1028), (903, 614), (993, 1182), (1060, 863), (846, 525), (1273, 1236), (197, 79), (903, 879), (253, 505), (637, 351), (648, 360), (880, 932), (996, 698), (838, 1015), (547, 314), (332, 160), (999, 703), (1170, 1259), (1011, 714), (9, 1), (267, 525), (182, 72), (1209, 1107), (859, 1074), (1226, 1276), (737, 968), (51, 146), (560, 289), (406, 194), (392, 296), (680, 434), (302, 402), (276, 121), (766, 1031), (1125, 1229), (944, 1154), (65, 166), (116, 248), (399, 191), (1025, 733), (242, 473), (596, 327), (1256, 1160), (268, 116), (1107, 1217), (1174, 978), (1228, 1098), (604, 825), (329, 477), (274, 541), (774, 1007), (837, 538), (153, 251), (312, 424), (505, 739), (488, 241), (165, 225), (98, 235), (1079, 825), (927, 697), (599, 337), (330, 478), (50, 15), (506, 783), (899, 1123), (1287, 1268), (151, 326), (285, 555), (1021, 740), (238, 480), (297, 566), (740, 461), (468, 793), (885, 587), (300, 571), (369, 176), (881, 1111), (950, 716), (1130, 912), (699, 954), (756, 442), (731, 1023), (224, 432), (936, 638), (458, 748), (727, 415), (848, 525), (955, 651), (745, 432), (925, 628), (567, 691), (342, 164), (948, 877), (1286, 1281), (118, 41), (470, 758), (597, 799), (90, 208), (542, 863), (852, 531), (890, 1052), (899, 606), (195, 410), (678, 378), (847, 1090), (906, 651), (670, 374), (946, 687), (1116, 869), (1072, 1208), (119, 271), (240, 152), (91, 209), (836, 1080), (209, 430), (1042, 1185), (477, 244), (8, 31), (844, 532), (561, 323), (125, 287), (598, 799), (944, 1144), (1034, 772), (1126, 1184), (1187, 1014), (1140, 939), (862, 1074), (680, 954), (87, 31), (751, 1014), (792, 1015), (803, 1024), (178, 69), (443, 718), (837, 937), (170, 65), (863, 1075), (965, 714), (61, 158), (142, 232), (271, 117), (263, 113), (484, 261), (14, 46), (88, 32), (126, 287), (100, 235), (529, 641), (536, 271), (636, 358), (969, 684), (394, 187), (1017, 724), (551, 287), (521, 673), (929, 876), (80, 27), (1082, 826), (267, 119), (871, 1051), (521, 264), (173, 75), (104, 241), (435, 749), (513, 260), (230, 466), (379, 180), (143, 232), (285, 136), (595, 887), (390, 189), (616, 910), (920, 647), (256, 109), (963, 725), (971, 729), (213, 413), (248, 105), (1022, 761), (1122, 898), (511, 744), (439, 725), (788, 464), (1128, 978), (1140, 952), (4, 10), (143, 317), (972, 730), (1116, 1232), (1064, 813), (249, 106), (121, 186), (975, 735), (788, 500), (487, 243), (695, 421), (961, 657), (239, 141), (631, 931), (1018, 1191), (669, 957), (405, 210), (355, 618), (945, 712), (397, 206), (937, 708), (1206, 1268), (778, 455), (942, 823), (1120, 1238), (467, 679), (1089, 842), (830, 502), (18, 29), (1279, 1231), (237, 482), (386, 196), (1147, 932), (656, 960), (43, 122), (715, 1009), (307, 577), (938, 709), (1151, 1082), (568, 618), (28, 79), (425, 718), (1034, 762), (85, 204), (1128, 955), (1247, 1284), (666, 515), (697, 997), (716, 1010), (913, 621), (29, 80), (1197, 1054), (1162, 947), (547, 680), (682, 459), (895, 603), (454, 223), (86, 205), (188, 73), (807, 490), (78, 201), (856, 532), (352, 175), (204, 426), (451, 712), (843, 1087), (691, 544), (1173, 962), (658, 367), (1067, 1209), (1172, 1262), (961, 670), (1001, 706), (690, 993), (32, 90), (1070, 1214), (1240, 1137), (946, 690), (635, 914), (129, 288), (220, 406), (1268, 1235), (307, 145), (1060, 1206), (561, 290), (357, 640), (1013, 716), (1117, 1182), (304, 405), (36, 96), (83, 28), (277, 122), (957, 784), (75, 24), (991, 697), (21, 53), (795, 493), (1034, 775), (219, 446), (691, 930), (594, 323), (1027, 736), (1086, 1200), (369, 650), (4, 0), (57, 155), (412, 203), (259, 110), (565, 296), (1210, 1266), (251, 106), (464, 250), (96, 232), (62, 90), (1024, 730), (332, 588), (595, 324), (180, 82), (39, 106), (690, 970), (926, 689), (1125, 898), (487, 727), (624, 387), (517, 261), (139, 309), (273, 538), (636, 361), (375, 177), (474, 299), (111, 247), (152, 248), (359, 169), (252, 106), (150, 324), (217, 85), (783, 496), (153, 329), (776, 457), (849, 590), (1034, 752), (230, 469), (44, 13), (371, 179), (1132, 915), (1145, 997), (472, 231), (806, 485), (736, 420), (623, 363), (379, 677), (165, 339), (478, 799), (976, 667), (504, 708), (45, 14), (687, 384), (1065, 861), (215, 425), (842, 1081), (898, 604), (957, 653), (1007, 1185), (404, 706), (688, 385), (663, 966), (723, 1017), (216, 426), (465, 227), (576, 818), (542, 676), (1058, 821), (344, 166), (843, 524), (202, 82), (846, 1087), (1215, 1070), (757, 1009), (397, 703), (1168, 958), (993, 877), (1271, 1230), (715, 1012), (830, 999), (904, 619), (1175, 1262), (1148, 1245), (935, 643), (662, 368), (211, 432), (694, 400), (991, 1181), (646, 360), (1246, 1142), (846, 534), (175, 366), (408, 717), (423, 202), (127, 289), (88, 218), (475, 249), (514, 735), (14, 3), (803, 572), (982, 840), (1066, 1211), (1168, 1259), (1191, 1020), (1254, 1182), (86, 28), (647, 361), (823, 1081), (89, 33), (128, 290), (284, 129), (303, 142), (861, 1107), (214, 442), (657, 374), (1268, 1202), (178, 376), (273, 119), (1051, 795), (102, 237), (434, 747), (354, 638), (66, 171), (357, 643), (1133, 1242), (1274, 1218), (38, 109), (58, 87), (182, 382), (645, 521), (512, 257), (942, 1153), (1084, 828), (575, 313), (306, 417), (20, 60), (834, 573), (954, 718), (318, 428), (626, 544), (964, 1177), (787, 461), (1041, 786), (1073, 855), (138, 52), (505, 254), (1151, 1003), (130, 48), (1229, 1102), (55, 17), (492, 809), (697, 424), (305, 574), (936, 706), (955, 719), (1066, 815), (123, 188), (820, 494), (1152, 1004), (374, 673), (48, 14), (388, 199), (253, 154), (579, 733), (273, 132), (571, 729), (460, 224), (482, 800), (1091, 844), (123, 44), (1044, 769), (466, 792), (1103, 855), (1282, 1235), (239, 484), (235, 105), (389, 200), (683, 381), (59, 145), (1021, 785), (44, 16), (754, 441), (706, 401), (1092, 845), (846, 524), (76, 197), (935, 1127), (1108, 1198), (688, 990), (108, 37), (240, 485), (1095, 1228), (471, 763), (567, 700), (1228, 1120), (243, 490), (880, 931), (687, 387), (811, 1060), (77, 198), (540, 862), (637, 386), (1269, 1237), (657, 364), (206, 428), (927, 1128), (1175, 964), (848, 606), (100, 38), (1221, 1080), (801, 494), (775, 1030), (341, 509), (302, 401), (1157, 952), (175, 68), (650, 361), (1176, 965), (448, 226), (210, 434), (158, 244), (931, 1134), (1279, 1286), (1067, 878), (689, 963), (1078, 1153), (1065, 805), (1216, 1266), (811, 543), (176, 69), (221, 449), (663, 416), (422, 210), (525, 711), (1228, 1097), (534, 271), (109, 244), (903, 662), (160, 60), (482, 260), (253, 108), (771, 1037), (78, 27), (98, 234), (70, 23), (869, 1051), (16, 52), (774, 1042), (1058, 801), (1192, 1030), (727, 967), (629, 395), (188, 393), (901, 1003), (927, 1141), (489, 241), (246, 105), (484, 800), (500, 250), (102, 240), (704, 574), (228, 465), (367, 660), (300, 570), (369, 175), (541, 696), (931, 702), (326, 479), (892, 1119), (942, 711), (950, 715), (882, 580), (481, 236), (501, 251), (727, 414), (528, 842), (951, 716), (383, 195), (901, 1124), (402, 208), (1131, 912), (1216, 1099), (228, 92), (567, 690), (1062, 812), (719, 409), (899, 605), (549, 672), (967, 660), (1016, 1190), (1039, 765), (542, 633), (195, 409), (403, 209), (640, 939), (1057, 819), (167, 347), (505, 751), (44, 127), (974, 784), (5, 19), (119, 41), (720, 410), (804, 1047), (1087, 841), (395, 699), (102, 217), (971, 666), (522, 660), (714, 1010), (690, 387), (663, 370), (199, 415), (870, 583), (1065, 1204), (814, 539), (734, 430), (444, 740), (810, 1063), (676, 983), (845, 526), (55, 141), (260, 510), (555, 693), (664, 371), (903, 616), (546, 873), (882, 593), (875, 554), (727, 427), (603, 849), (1220, 1083), (178, 68), (237, 154), (837, 936), (1076, 1218), (629, 349), (648, 362), (504, 763), (159, 320), (610, 781), (1047, 782), (130, 293), (1162, 1257), (1224, 1089), (62, 158), (267, 527), (417, 206), (570, 299), (1234, 1282), (80, 26), (889, 610), (1221, 1083), (424, 739), (286, 131), (1053, 798), (435, 748), (651, 409), (418, 207), (562, 709), (1089, 1129), (220, 451), (73, 23), (1106, 1218), (522, 264), (278, 541), (514, 260), (613, 382), (380, 180), (593, 324), (528, 832), (1071, 851), (257, 109), (914, 1133), (964, 725), (388, 300), (40, 111), (503, 250), (448, 314), (439, 760), (1083, 825), (1197, 1076), (1161, 1010), (167, 72), (450, 769), (614, 383), (762, 1035), (1200, 1081), (625, 392), (1231, 1105), (330, 444), (384, 186), (915, 1134), (965, 726), (778, 454), (689, 413), (830, 501), (1201, 1082), (1028, 745), (507, 256), (111, 256), (700, 571), (1011, 1187), (707, 430), (1212, 1091), (365, 172), (699, 426), (43, 121), (357, 168), (188, 396), (581, 736), (686, 981), (1090, 842), (469, 229), (790, 464), (1029, 746), (921, 655), (151, 328), (285, 557), (734, 420), (834, 507), (991, 1128), (700, 427), (115, 262), (487, 808), (830, 1031), (390, 201), (340, 609), (971, 741), (804, 484), (834, 1001), (462, 226), (1195, 1043), (895, 602), (454, 222), (974, 666), (1046, 771), (673, 409), (263, 511), (336, 495), (242, 488), (43, 13), (341, 610), (576, 742), (61, 147), (720, 1015), (429, 314), (697, 394), (453, 671), (835, 1002), (1172, 1261), (1138, 944), (899, 608), (946, 689), (62, 148), (1057, 822), (903, 727), (899, 1102), (1148, 940), (367, 195), (1071, 1214), (640, 353), (343, 512), (683, 989), (1042, 1187), (91, 31), (55, 108), (450, 229), (102, 40), (1262, 1190), (172, 364), (562, 290), (85, 216), (11, 38), (1006, 712), (371, 201), (1052, 828), (84, 28), (278, 122), (103, 41), (423, 211), (692, 930), (58, 155), (665, 418), (170, 67), (1123, 1153), (136, 303), (662, 907), (1144, 947), (613, 902), (126, 289), (139, 308), (1028, 735), (785, 1014), (111, 246), (647, 406), (1065, 1148), (639, 402), (1131, 1242), (789, 984), (115, 216), (1038, 785), (94, 193), (314, 425), (15, 49), (55, 85), (1003, 827), (1223, 1096), (520, 301), (332, 479), (1226, 1101), (387, 186), (164, 257), (960, 722), (323, 430), (923, 691), (128, 191), (154, 329), (785, 461), (486, 802), (502, 252), (369, 662), (509, 822), (470, 714), (766, 447), (230, 95), (1024, 742), (1, 6), (1075, 824), (829, 503), (385, 197), (642, 942), (723, 1016), (1109, 1231), (635, 903), (759, 444), (222, 90), (341, 456), (466, 716), (15, 26), (522, 617), (830, 504), (482, 315), (518, 763), (990, 722), (1215, 1069), (397, 702), (523, 841), (338, 158), (458, 223), (1051, 817), (55, 98), (891, 599), (1046, 1147), (545, 865), (758, 1009), (778, 987), (874, 546), (350, 626), (654, 363), (716, 1012), (665, 372), (237, 111), (1151, 940), (1257, 1187), (1103, 900), (736, 432), (543, 303), (398, 702), (351, 627), (655, 364), (657, 962), (864, 1112), (303, 550), (647, 360), (845, 604), (1240, 1283), (435, 211), (15, 3), (412, 722), (1222, 1085), (805, 1062), (334, 165), (92, 223), (865, 1113), (172, 66), (1125, 1152), (526, 335), (98, 37), (184, 77), (546, 313), (980, 1179), (1023, 732), (1127, 969), (173, 67), (416, 728), (1226, 1091), (1139, 943), (589, 885), (676, 953), (790, 938), (176, 78), (1033, 1190), (67, 171), (219, 448), (553, 702), (594, 325), (1168, 1006), (1041, 785), (622, 918), (1085, 828), (3, 6), (1064, 805), (1056, 801), (168, 73), (1275, 1217), (1008, 724), (965, 1177), (385, 187), (1138, 1248), (390, 302), (136, 306), (243, 103), (1019, 739), (1211, 1089), (791, 466), (328, 476), (452, 771), (709, 433), (311, 423), (164, 224), (463, 786), (57, 98), (691, 415), (971, 698), (598, 336), (1031, 749), (1164, 1013), (883, 585), (760, 1009), (21, 32), (977, 778), (1236, 1118), (298, 569), (518, 838), (642, 379), (1034, 754), (350, 616), (737, 1025), (1086, 1179), (583, 738), (222, 430), (648, 947), (877, 956), (1116, 1201), (1143, 926), (486, 805), (567, 879), (836, 509), (676, 377), (338, 498), (695, 390), (352, 167), (883, 1115), (263, 504), (31, 81), (223, 431), (804, 971), (445, 215), (1093, 845), (136, 283), (937, 677), (731, 429), (753, 1005), (845, 1088), (32, 82), (1146, 936), (723, 1019), (1098, 896), (430, 208), (541, 862), (1243, 1134), (963, 671), (141, 254), (207, 428), (846, 1089), (1253, 1184), (64, 150), (689, 962), (575, 711), (724, 425), (1090, 897), (975, 681), (371, 652), (59, 157), (525, 710), (627, 349), (1231, 1281), (70, 166), (124, 286), (485, 265), (175, 368), (935, 1139), (721, 950), (656, 412), (903, 661), (372, 653), (1066, 1213), (695, 403), (63, 163), (634, 918), (16, 51), (327, 501), (353, 639), (1030, 738), (355, 191), (593, 886), (648, 407), (415, 205), (628, 349), (786, 1015), (1068, 850), (1048, 792), (324, 432), (71, 23), (265, 117), (344, 181), (102, 239), (335, 590), (961, 1169), (367, 659), (641, 404), (661, 382), (921, 687), (247, 105), (325, 433), (266, 118), (629, 924), (697, 979), (182, 384), (67, 174), (362, 171), (574, 728), (20, 62), (212, 412), (1121, 897), (156, 331), (1077, 827), (848, 1004), (750, 432), (831, 506), (903, 674), (395, 204), (47, 15), (693, 572), (44, 126), (486, 242), (459, 225), (780, 460), (405, 254), (1009, 1186), (952, 652), (1017, 1190), (160, 337), (1098, 886), (354, 617), (1288, 1275), (396, 205), (48, 16), (73, 189), (714, 1009), (40, 12), (861, 942), (1088, 841), (901, 606), (713, 406), (893, 602), (123, 275), (992, 724), (1091, 846), (671, 409), (866, 993), (683, 383), (1021, 787), (737, 1028), (433, 208), (991, 1173), (30, 83), (124, 276), (452, 221), (261, 510), (857, 535), (48, 137), (1131, 924), (847, 607), (875, 589), (803, 1058), (130, 292), (1170, 1260), (755, 1018), (1162, 1256), (1069, 1214), (80, 205), (866, 1114), (630, 349), (1164, 957), (525, 821), (1095, 857), (487, 300), (292, 390), (51, 147), (756, 1019), (906, 698), (1224, 1124), (306, 553), (276, 122), (772, 963), (548, 315), (558, 625), (861, 546), (306, 144), (593, 323), (10, 2), (268, 526), (1065, 807), (55, 153), (276, 387), (564, 296), (20, 52), (1054, 797), (137, 308), (370, 659), (1026, 735), (178, 80), (1284, 1259), (569, 639), (1143, 991), (309, 420), (506, 699), (597, 329), (589, 325), (637, 365), (608, 338), (934, 1146), (584, 884), (1055, 798), (1046, 829), (138, 309), (451, 769), (5, 8), (507, 255), (1232, 1105), (925, 688), (957, 720), (113, 252), (134, 46), (790, 463), (1029, 745), (112, 256), (1080, 827), (137, 200), (600, 339), (276, 544), (487, 807), (228, 467), (522, 685), (300, 572), (647, 945), (539, 854), (276, 135), (726, 1009), (593, 745), (892, 1121), (735, 420), (1012, 1186), (377, 675), (933, 664), (738, 425), (819, 499), (520, 840), (901, 1126), (48, 127), (209, 81), (312, 582), (463, 226), (455, 222), (708, 402), (447, 218), (997, 1179), (542, 864), (669, 968), (852, 532), (911, 618), (978, 671), (254, 497), (214, 424), (629, 374), (345, 615), (167, 349), (1095, 847), (724, 1020), (392, 696), (1173, 1261), (1093, 1152), (5, 21), (596, 871), (403, 705), (1026, 833), (325, 148), (294, 389), (199, 417), (8, 32), (573, 707), (421, 201), (970, 672), (11, 37), (303, 474), (185, 73), (358, 181), (636, 912), (676, 985), (1159, 953), (1217, 1074), (644, 358), (1237, 1281), (422, 202), (1147, 1244), (562, 325), (414, 198), (667, 378), (13, 3), (681, 956), (934, 1136), (968, 720), (1140, 1241), (487, 267), (811, 1065), (45, 71), (1252, 1153), (1143, 1246), (863, 932), (182, 76), (283, 128), (1003, 826), (1116, 883), (1247, 1154), (294, 137), (286, 133), (1205, 1077), (435, 750), (1072, 813), (1255, 1163), (446, 765), (1176, 1019), (1279, 1291), (184, 387), (298, 372), (552, 288), (525, 271), (108, 248), (588, 885), (922, 1139), (230, 94), (834, 1026), (300, 418), (268, 120), (503, 252), (699, 981), (33, 74), (788, 501), (1083, 827), (934, 704), (526, 272), (890, 1043), (953, 717), (1191, 1263), (642, 941), (986, 751), (301, 419), (942, 824), (1017, 738), (159, 335), (724, 1010), (741, 425), (822, 499), (5, 11), (170, 344), (881, 585), (973, 668), (256, 496), (1151, 1083), (357, 170), (307, 578), (188, 398), (223, 90), (723, 413), (1101, 853), (72, 186), (238, 484), (387, 198), (933, 631), (356, 619), (304, 429), (57, 143), (115, 264), (249, 493), (350, 167), (1219, 1074), (1115, 873), (398, 701), (856, 533), (517, 838), (78, 202), (947, 651), (312, 140), (58, 144), (1220, 1075), (845, 603), (1152, 940), (35, 11), (435, 210), (1155, 945), (844, 1089), (690, 994), (305, 137), (542, 867), (82, 208), (529, 668), (1211, 1111), (520, 699), (293, 391), (757, 1020), (173, 66), (829, 1045), (1042, 1189), (831, 597), (1251, 1183), (162, 322), (221, 408), (941, 877), (368, 198), (661, 414), (1088, 896), (1014, 718), (653, 410), (1118, 1184), (420, 208), (57, 156), (582, 795), (1210, 1267), (625, 348), (464, 251), (427, 741), (160, 248), (1248, 1150), (662, 415), (773, 1006), (360, 193), (595, 325), (44, 73), (159, 60), (784, 1015), (1258, 1163), (936, 1149), (136, 305), (1109, 1220), (1125, 899), (1078, 824), (326, 582), (1057, 801), (431, 747), (472, 785), (1068, 810), (881, 575), (1233, 1106), (499, 244), (151, 55), (599, 331), (917, 1135), (977, 777), (628, 394), (1234, 1107), (18, 56), (1034, 753), (800, 586), (778, 976), (230, 470), (237, 100), (1164, 1048), (102, 55), (594, 746), (1143, 925), (486, 804), (777, 459), (139, 202), (836, 508), (748, 432), (504, 709), (369, 664), (343, 612), (281, 551), (456, 781), (1093, 844), (210, 82), (463, 677), (751, 586), (1143, 961), (1276, 1225), (527, 841), (737, 422), (977, 669), (382, 194), (585, 819), (361, 171), (311, 579), (888, 591), (383, 684), (384, 649), (1269, 1205), (723, 1018), (454, 744), (203, 79), (1038, 764), (1101, 1229), (810, 528), (931, 638), (949, 686), (1183, 1002), (266, 513), (405, 708), (921, 624), (1194, 1048), (233, 107), (359, 183), (30, 7), (700, 396), (479, 248), (608, 887), (869, 1108), (196, 76), (201, 420), (811, 492), (261, 434), (972, 675), (991, 688), (542, 304), (643, 356), (300, 133), (480, 329), (584, 795), (1064, 1203), (262, 515), (297, 393), (1151, 942), (10, 34), (404, 190), (1216, 1071), (300, 398), (1248, 1140), (635, 388), (667, 420), (864, 1114), (453, 231), (191, 82), (405, 191), (682, 957), (424, 204), (416, 200), (520, 666), (7, 1), (405, 685), (423, 733), (172, 68), (523, 820), (967, 717), (526, 337), (1271, 1208), (959, 713), (799, 495), (542, 690), (35, 99), (880, 569), (1223, 1088), (606, 711), (357, 644), (1226, 1093), (64, 162), (527, 301), (1179, 981), (632, 354), (1272, 1209), (285, 130), (543, 691), (1257, 1166), (650, 408), (973, 1178), (348, 186), (106, 244), (634, 400), (606, 338), (650, 902), (926, 657), (589, 743), (107, 245), (576, 315), (1275, 1219), (284, 552), (974, 733), (687, 411), (597, 783), (485, 313), (157, 331), (674, 966), (996, 1166), (1250, 1162), (487, 731), (690, 565), (547, 782), (452, 773), (743, 428), (762, 441), (900, 1049), (923, 624), (258, 499), (644, 943), (814, 488), (233, 97), (359, 173), (460, 225), (110, 255), (482, 801), (1010, 1186), (530, 320), (944, 683), (1031, 751), (977, 780), (935, 634), (251, 496), (660, 515), (449, 740), (1160, 981), (991, 1172), (648, 949), (452, 220), (733, 419), (806, 489), (116, 42), (61, 106), (114, 261), (811, 567), (379, 681), (322, 147), (772, 1021), (857, 534), (676, 379), (333, 156), (875, 588), (1246, 1169), (642, 911), (946, 648), (238, 153), (335, 494), (624, 368), (355, 180), (60, 146), (404, 710), (816, 538), (845, 1090), (1240, 1131), (446, 218), (1171, 1260), (478, 250), (168, 353), (266, 516), (307, 139), (505, 798), (650, 362), (1227, 1277), (427, 204), (449, 717), (870, 1039), (366, 194), (368, 649), (55, 152), (369, 199), (1004, 710), (1195, 1244), (867, 970), (1181, 1017), (187, 79), (1220, 1274), (159, 246), (164, 324), (1026, 734), (310, 149), (315, 493), (370, 200), (569, 638), (149, 52), (803, 576), (168, 65), (861, 1075), (1008, 716), (932, 1135), (1193, 1027), (1212, 1269), (603, 896), (771, 1038), (1138, 1240), (1066, 806), (64, 93), (70, 24), (16, 53), (150, 53), (1030, 740), (142, 49), (273, 532), (901, 1004), (1194, 1257), (226, 457), (1271, 1215), (604, 897), (620, 347), (508, 255), (693, 417), (517, 749), (71, 25), (880, 572), (949, 1160), (980, 739), (1051, 799), (1145, 955), (1070, 812), (1269, 1287), (377, 180), (126, 189), (882, 581), (1220, 1251), (444, 764), (991, 1162), (1166, 1014), (149, 209), (371, 667), (228, 93), (472, 719), (220, 89), (225, 433), (627, 364), (185, 131), (1110, 1235), (291, 149), (529, 844), (932, 703), (521, 840), (980, 673), (500, 817), (254, 496), (881, 1003), (567, 727), (167, 348), (226, 434), (709, 402), (1095, 846), (1091, 1221), (44, 128), (5, 20), (111, 38), (876, 924), (864, 541), (73, 191), (266, 506), (199, 416), (565, 653), (26, 79), (725, 1020), (1031, 1189), (1287, 1281), (901, 608), (112, 39), (713, 408), (396, 701), (853, 531), (789, 1041), (933, 640), (1104, 1196), (506, 832), (658, 966), (934, 641), (596, 762), (1060, 866), (291, 126), (1218, 1074), (1210, 1070), (48, 139), (1150, 939), (879, 970), (130, 294), (1093, 899), (1192, 1021), (1224, 1090), (1129, 1081), (163, 62), (80, 207), (295, 132), (376, 206), (622, 347), (407, 193), (1048, 784), (1079, 851), (939, 877), (91, 222), (365, 196), (1045, 858), (571, 301), (930, 728), (922, 644), (1106, 1219), (1120, 888), (492, 273), (164, 62), (108, 247), (221, 453), (514, 706), (596, 330), (607, 897), (1208, 1266), (40, 112), (1054, 799), (1272, 1287), (897, 1081), (497, 244), (915, 1135), (934, 1148), (976, 736), (242, 103), (926, 1144), (1040, 1166), (1075, 858), (898, 1082), (800, 510), (373, 177), (755, 1033), (959, 683), (365, 173), (454, 776), (946, 713), (434, 718), (783, 457), (188, 397), (342, 455), (927, 1145), (977, 737), (723, 412), (191, 402), (1101, 852), (834, 508), (366, 174), (789, 1031), (563, 310), (704, 398), (470, 231), (866, 985), (1141, 924), (1195, 1044), (287, 146), (20, 31), (279, 142), (1113, 862), (926, 627), (399, 207), (349, 615), (351, 167), (644, 383), (1181, 1262), (35, 10), (697, 395), (455, 224), (864, 917), (337, 497), (542, 866), (342, 612), (852, 534), (414, 717), (1156, 945), (606, 887), (730, 428), (980, 719), (693, 397), (403, 707), (503, 794), (870, 996), (788, 1043), (665, 972), (429, 207), (863, 548), (440, 216), (1226, 1125), (891, 1055), (629, 906), (11, 39), (123, 280), (298, 132), (640, 390), (556, 284), (213, 439), (759, 1021), (1227, 1126), (1139, 1242), (1015, 718), (370, 651), (413, 204), (626, 348), (602, 894), (814, 1073), (189, 81), (76, 24), (777, 517), (632, 916), (126, 290), (655, 411), (1028, 736), (353, 189), (5, 0), (567, 298), (588, 321), (151, 54), (999, 709), (1039, 782), (1151, 1252), (1266, 1202), (77, 25), (1270, 1209), (614, 904), (286, 544), (154, 245), (1202, 1074), (1234, 1106), (251, 443), (387, 187), (600, 331), (778, 975), (1072, 815), (95, 195), (1255, 1165), (893, 1078), (73, 27), (993, 1165), (1042, 792), (144, 316), (748, 431), (369, 663), (372, 180), (68, 177), (155, 331), (983, 742), (40, 115), (380, 678), (977, 668), (612, 835), (303, 574), (647, 384), (691, 570), (844, 1078), (903, 1127), (211, 82), (330, 448), (775, 978), (721, 1007), (290, 146), (778, 458), (1097, 849), (1269, 1221), (749, 431), (507, 260), (111, 260), (304, 575), (394, 203), (523, 842), (833, 510), (921, 623), (212, 83), (700, 395), (1279, 1234), (204, 79), (458, 224), (196, 75), (891, 600), (1034, 1174), (1169, 990), (527, 732), (442, 216), (844, 525), (1248, 1283), (93, 211), (112, 261), (758, 1010), (922, 624), (834, 511), (125, 51), (297, 392), (991, 723), (114, 41), (566, 696), (643, 391), (320, 146), (1220, 1077), (657, 963), (1240, 1284), (469, 763), (659, 515), (50, 142), (202, 419), (1093, 856), (176, 367), (424, 203), (959, 657), (997, 739), (827, 1002), (153, 234), (735, 510), (99, 34), (805, 1063), (353, 179), (1212, 1072), (445, 262), (1251, 1149), (35, 98), (754, 1017), (154, 235), (1223, 1087), (413, 724), (8, 1), (132, 296), (1095, 901), (480, 256), (1226, 1092), (416, 729), (858, 1074), (378, 208), (889, 1098), (1204, 1073), (253, 442), (1122, 891), (93, 224), (313, 493), (1176, 1011), (219, 449), (417, 730), (554, 290), (944, 1150), (1187, 1020), (185, 78), (606, 337), (609, 900), (805, 546), (922, 1131), (513, 783), (933, 1140), (1064, 806), (973, 804), (39, 109), (383, 673), (704, 908), (890, 1035), (274, 537), (136, 307), (1125, 901), (807, 1000), (947, 1160), (452, 772), (802, 513), (899, 1083), (1142, 990), (1233, 1108), (464, 783), (623, 919), (1225, 1253), (978, 738), (863, 937), (568, 840), (135, 198), (161, 336), (1030, 785), (688, 905), (280, 473), (312, 505), (565, 685), (368, 177), (878, 916), (572, 730), (826, 497), (1158, 970), (58, 100), (648, 948), (136, 199), (124, 45), (805, 523), (1143, 927), (717, 410), (114, 260), (567, 880), (379, 680), (310, 580), (530, 849), (1172, 990), (806, 524), (463, 679), (946, 647), (1144, 928), (898, 607), (818, 498), (281, 144), (128, 51), (1201, 1053), (383, 686), (326, 152), (966, 741), (927, 670), (1133, 918), (1240, 1130), (938, 679), (691, 393), (1131, 994), (1102, 1196), (642, 537), (7, 26), (339, 499), (628, 373), (18, 35), (994, 696), (1147, 938), (809, 1059), (30, 9), (248, 497), (156, 234), (110, 38), (1175, 1036), (545, 869), (1228, 1277), (741, 515), (1187, 1010), (612, 779), (350, 630), (1178, 1047), (798, 497), (664, 417), (362, 195), (1150, 948), (1208, 1069), (212, 436), (655, 368), (1193, 1026), (413, 197), (558, 286), (176, 370), (397, 189), (1236, 1253), (1171, 1007), (861, 1110), (889, 1029), (1203, 1076), (169, 65), (60, 158), (161, 61), (92, 227), (1046, 863), (486, 266), (1271, 1210), (35, 101), (63, 20), (767, 1039), (657, 413), (630, 396), (266, 528), (929, 692), (621, 347), (661, 383), (1104, 1218), (1060, 803), (182, 385), (103, 241), (1270, 1287), (1178, 1024), (631, 397), (568, 686), (523, 269), (146, 319), (683, 407), (920, 1137), (951, 1161), (1073, 858), (1025, 781), (895, 1080), (142, 205), (524, 270), (648, 565), (750, 433), (1190, 1263), (372, 667), (1195, 1112), (305, 577), (845, 1079), (221, 89), (151, 253), (213, 85), (236, 477), (868, 574), (343, 460), (1017, 1191), (759, 438), (1098, 887), (751, 434), (453, 740), (923, 626), (73, 190), (846, 1080), (325, 591), (218, 428), (317, 587), (1206, 1243), (486, 279), (721, 411), (189, 401), (713, 407), (901, 607), (1084, 1217), (1099, 851), (972, 667), (865, 541), (1196, 1049), (860, 1100), (899, 942), (214, 85), (219, 429), (340, 161), (206, 81), (25, 6), (735, 431), (737, 1029), (648, 951), (991, 1174), (953, 653), (576, 703), (310, 138), (330, 153), (857, 536), (48, 138), (875, 999), (611, 889), (199, 78), (239, 114), (690, 953), (1003, 1184), (292, 126), (946, 650), (311, 139), (976, 1167), (303, 135), (80, 206), (295, 131), (816, 540), (26, 6), (585, 873), (772, 470), (1083, 1149), (183, 75), (306, 554), (558, 626), (634, 356), (1120, 887), (1239, 1253), (130, 185), (1145, 980), (95, 227), (55, 154), (350, 188), (1148, 1251), (556, 293), (535, 270), (635, 357), (393, 186), (1206, 1112), (1272, 1286), (1065, 844), (135, 299), (645, 370), (1077, 818), (134, 191), (389, 301), (608, 339), (265, 494), (879, 982), (1055, 799), (1174, 1016), (291, 403), (1046, 830), (1127, 904), (626, 393), (43, 72), (1192, 1033), (1203, 1079), (764, 443), (1020, 1186), (946, 1157), (601, 336), (725, 1009), (1128, 905), (508, 257), (284, 400), (890, 1113), (1021, 1187), (467, 750), (369, 178), (279, 550), (1114, 1235), (726, 1010), (1181, 996), (629, 928), (710, 1002), (1072, 860), (746, 430), (798, 477), (48, 128), (312, 583), (893, 1123), (878, 994), (807, 525), (264, 426), (324, 148), (774, 1022), (36, 10), (1203, 1056), (246, 494), (1249, 1172), (788, 548), (1095, 848), (563, 695), (1270, 1231), (336, 158), (29, 7), (346, 617), (665, 971), (194, 74), (199, 418), (640, 569), (702, 401), (723, 424), (458, 678), (1068, 867), (891, 1054), (1132, 1117), (123, 279), (853, 533), (883, 1050), (350, 178), (200, 419), (213, 438), (27, 82), (852, 1099), (1067, 1136), (372, 202), (1171, 964), (1063, 873), (501, 761), (403, 189), (777, 516), (840, 981), (1222, 1275), (151, 233), (1159, 1255), (567, 297), (666, 419), (837, 975), (364, 197), (1011, 719), (1064, 874), (1270, 1208), (810, 549), (487, 304), (407, 195), (488, 269), (1152, 1252), (1072, 814), (1185, 1020), (134, 302), (94, 229), (228, 458), (601, 820), (603, 335), (958, 712), (1050, 795), (970, 686), (489, 270), (1109, 881), (1061, 841), (832, 981), (105, 244), (492, 275), (632, 398), (268, 530), (602, 821), (391, 192), (604, 336), (514, 708), (267, 422), (129, 192), (685, 410), (922, 1140), (40, 114), (941, 1153), (279, 396), (633, 399), (762, 1038), (282, 550), (130, 44), (1122, 1201), (925, 656), (1269, 1220), (265, 497), (1076, 825), (1060, 1146), (1028, 748), (1266, 1214), (462, 782), (502, 818), (365, 175), (83, 197), (643, 943), (1290, 1279), (188, 399), (228, 435), (950, 685), (267, 134), (814, 532), (72, 187), (524, 842), (753, 436), (257, 498), (1291, 1280), (350, 168), (1138, 921), (539, 858), (459, 749), (573, 734), (1043, 769), (1220, 1076), (339, 158), (312, 141), (926, 629), (242, 491), (238, 112), (814, 1062), (343, 165), (1095, 1224), (501, 751), (506, 680), (874, 1076), (1170, 989), (201, 81), (60, 105), (241, 117), (107, 37), (399, 703), (321, 146), (716, 410), (138, 290), (570, 701), (907, 615), (332, 155), (1245, 1285), (986, 765), (1164, 951), (1096, 896), (242, 118), (1053, 1200), (1116, 874), (428, 208), (1234, 1275), (806, 1063), (1167, 956), (170, 358), (256, 510), (1290, 1292), (808, 1023), (1119, 885), (155, 235), (1092, 898), (922, 636), (962, 672), (883, 1053), (298, 134), (573, 302), (1078, 1149), (585, 313), (644, 362), (599, 885), (656, 373), (868, 930), (893, 1103), (418, 730), (12, 42), (167, 65), (663, 906), (558, 295), (577, 308), (76, 26), (637, 359), (161, 250), (68, 22), (928, 651), (1132, 1241), (567, 300), (1079, 820), (1143, 1250), (635, 929), (759, 470), (274, 392), (333, 478), (154, 247), (802, 548), (298, 520), (529, 273), (866, 941), (911, 1129), (18, 57), (624, 919), (492, 242), (230, 471), (245, 105), (611, 342), (692, 416), (108, 216), (275, 393), (102, 56), (141, 313), (884, 586), (144, 318), (278, 547), (360, 171), (611, 836), (369, 665), (4, 15), (843, 1079), (819, 493), (341, 603), (234, 477), (737, 423), (1233, 1264), (729, 419), (383, 685), (219, 88), (364, 177), (290, 148), (653, 954), (730, 420), (459, 680), (512, 835), (491, 812), (929, 629), (831, 997), (967, 741), (864, 994), (1205, 1058), (496, 747), (196, 77), (1244, 1135), (703, 402), (951, 653), (991, 689), (1000, 1183), (863, 540), (674, 375), (1101, 857), (300, 134), (914, 622), (865, 995), (1067, 864), (1139, 969), (830, 1037), (583, 751), (668, 975), (431, 208), (932, 639), (965, 673), (1176, 1036), (300, 399), (895, 608), (792, 1010), (627, 385), (657, 965), (263, 517), (24, 6), (50, 144), (357, 295), (602, 886), (953, 698), (998, 706), (632, 908), (809, 541), (813, 1069), (374, 204), (92, 226), (668, 422), (580, 309), (395, 672), (35, 100), (413, 726), (162, 61), (266, 527), (181, 74), (267, 114), (375, 205), (357, 645), (519, 707), (524, 822), (1114, 1182), (1154, 989), (1272, 1210), (592, 319), (1060, 802), (1119, 888), (584, 315), (1237, 1252), (1204, 1075), (490, 271), (133, 299), (676, 547), (642, 405), (603, 822), (72, 23), (525, 265), (1105, 1218), (42, 117), (383, 181), (1005, 722), (1024, 735), (460, 779), (1075, 817), (372, 666), (231, 461), (442, 761), (223, 457), (1258, 1167), (1045, 794), (955, 1166), (1086, 832), (1230, 1105), (452, 774), (1268, 1217), (1019, 1187), (132, 46), (233, 98), (486, 278), (732, 419), (530, 321), (763, 443), (867, 909), (983, 675), (755, 439), (509, 255), (546, 823), (214, 84), (318, 587), (537, 854), (1093, 1221), (190, 401), (648, 950), (937, 824), (1092, 847), (277, 140), (124, 47), (548, 783), (483, 245), (486, 808), (546, 859), (836, 512), (772, 1022), (538, 855), (869, 546), (807, 485), (351, 620), (987, 681), (352, 170), (199, 77), (596, 796), (218, 90), (843, 1082), (278, 141), (1093, 848), (1251, 1285), (500, 828), (837, 513), (128, 53), (869, 582), (909, 618), (1201, 1055), (1154, 943), (663, 971), (683, 949), (1250, 1176), (243, 119), (168, 354), (438, 215), (304, 135), (850, 568), (323, 148), (7, 28), (902, 615), (27, 6), (808, 571), (664, 972), (427, 205), (611, 780), (1158, 949), (1164, 1258), (1156, 1254), (102, 36), (297, 132), (545, 871), (661, 408), (674, 427), (847, 535), (350, 632), (872, 1086), (749, 1015), (1157, 1255), (717, 425), (1005, 712), (134, 190), (675, 428), (1008, 717), (1212, 1270), (1193, 1028), (1037, 1189), (215, 443), (176, 372), (292, 138), (1066, 807), (946, 1156), (601, 335), (987, 779), (1060, 1178), (765, 586), (110, 246), (961, 1172), (1031, 742), (47, 77), (569, 302), (1176, 980), (0, 2), (894, 1002), (1029, 781), (613, 345), (138, 201), (510, 747), (768, 1042), (882, 1027), (1022, 1187), (21, 61), (1001, 835), (494, 244), (788, 462), (291, 559), (635, 369), (654, 382), (239, 103), (164, 338), (650, 906), (1199, 1085), (150, 211), (698, 425), (739, 426), (731, 422), (422, 261), (492, 814), (802, 482), (1221, 1252), (1267, 1219), (324, 592), (240, 104), (1260, 1180), (44, 129), (979, 672), (557, 305), (533, 851), (630, 375), (1094, 1184), (73, 192), (456, 222), (1207, 1061), (1092, 1223), (704, 998), (238, 445), (458, 677), (721, 413), (893, 605), (816, 1059), (337, 158), (631, 376), (994, 1182), (600, 797), (195, 74), (27, 81), (658, 967), (1093, 1224), (350, 622), (441, 215), (941, 681), (198, 79), (492, 297), (1231, 1274), (1246, 1137), (461, 718), (175, 361), (905, 615), (1102, 900), (1174, 1005), (668, 379), (752, 1016), (768, 466), (965, 1160), (1292, 1289), (863, 1112), (422, 732), (1018, 757), (1024, 800), (642, 506), (826, 1081), (415, 198), (52, 146), (487, 303), (18, 4), (996, 738), (999, 743), (756, 1022), (1136, 1243), (344, 174), (821, 1002), (134, 301), (670, 424), (153, 314), (631, 353), (1068, 879), (408, 195), (979, 1179), (637, 921), (492, 274), (415, 728), (1198, 1074), (377, 207), (671, 425), (623, 348), (66, 22), (1272, 1288), (437, 752), (1007, 725), (553, 289), (1060, 880), (1231, 1107), (605, 336), (1209, 1268), (624, 349), (168, 69), (616, 345), (700, 982), (1174, 1018), (1212, 1273), (1273, 1289), (144, 206), (1232, 1108), (578, 318), (1288, 1268), (122, 187), (485, 801), (625, 924), (946, 1159), (145, 207), (1213, 1094), (811, 934), (689, 945), (885, 591), (358, 171), (824, 495), (466, 787), (506, 823), (1138, 920), (298, 565), (1102, 854), (934, 632), (30, 76), (1199, 1052), (63, 110), (116, 265), (838, 515), (43, 15), (343, 164), (1095, 1223), (1209, 1245), (352, 621), (989, 684), (1216, 1104), (471, 758), (651, 954), (948, 652), (138, 289), (679, 378), (763, 1015), (860, 539), (927, 629), (959, 661), (382, 649), (871, 548), (36, 12), (340, 503), (444, 215), (1234, 1274), (928, 673), (1091, 1225), (119, 46), (571, 701), (998, 1183), (543, 868), (892, 607), (1117, 1134), (856, 1099), (872, 549), (317, 147), (1204, 1251), (437, 212), (690, 392), (456, 225), (878, 1117), (929, 674), (1065, 1209), (774, 471), (861, 539), (1053, 826), (1077, 1183), (123, 281), (556, 694), (853, 535), (407, 714), (607, 888), (664, 376), (1189, 1015), (213, 440), (1046, 1195), (309, 148), (1022, 758), (775, 472), (418, 729), (12, 41), (30, 89), (137, 301), (272, 117), (58, 157), (1007, 715), (837, 941), (421, 734), (1159, 992), (677, 431), (1162, 997), (600, 885), (1048, 1161), (589, 318), (395, 187), (361, 194), (811, 1068), (138, 302), (1151, 1253), (363, 649), (422, 735), (1143, 1249), (101, 234), (77, 26), (69, 22), (388, 184), (338, 592), (959, 1168), (37, 106), (1205, 1080), (144, 52), (611, 341), (1137, 945), (1178, 983), (1050, 797), (1268, 1285), (952, 1165), (646, 564), (278, 546), (145, 53), (504, 251), (108, 251), (238, 101), (1109, 1148), (333, 598), (40, 116), (140, 203), (846, 1003), (145, 318), (577, 729), (69, 179), (721, 1008), (632, 930), (141, 204), (1108, 859), (304, 576), (777, 1025), (56, 96), (463, 749), (212, 84), (455, 745), (1205, 1057), (944, 644), (790, 469), (1109, 860), (674, 374), (112, 262), (922, 625), (914, 621), (1101, 856), (1066, 881), (388, 691), (985, 681), (1283, 1241), (881, 1118), (574, 701), (943, 684), (856, 536), (657, 964), (549, 873), (469, 764), (1110, 1153), (50, 143), (202, 420), (432, 208), (726, 426), (414, 685), (1284, 1242), (352, 624), (737, 435), (689, 395), (782, 586), (977, 682), (832, 1081), (1099, 1196), (293, 129), (1208, 1062), (516, 732), (1093, 893), (669, 974), (1112, 1135), (661, 970), (847, 1097), (267, 522), (417, 201), (866, 1110), (754, 1018), (770, 468), (413, 725), (641, 354), (959, 1158), (92, 32), (251, 434), (581, 309), (817, 1074), (1013, 720), (262, 443), (1021, 724), (418, 202), (563, 291), (771, 469), (529, 298), (1122, 892), (1022, 725), (1227, 1094), (379, 210), (582, 798), (633, 355), (1060, 837), (1283, 1254), (1204, 1110), (1063, 842), (253, 479), (349, 187), (1003, 711), (555, 292), (1046, 789), (526, 265), (362, 651), (1173, 979), (558, 297), (289, 401), (334, 589), (281, 397), (513, 820), (947, 1161), (1064, 843), (1076, 817), (279, 473), (140, 49), (831, 986), (688, 412), (925, 1142), (583, 884), (1079, 822), (435, 720), (290, 402), (1290, 1271), (759, 472), (282, 398), (911, 686), (665, 953), (959, 1171), (565, 686), (18, 59), (133, 46), (878, 917), (640, 371), (920, 654), (1264, 1218), (487, 803), (162, 338), (548, 782), (803, 514), (635, 558), (984, 675), (914, 876), (756, 439), (796, 475), (278, 549), (985, 1165), (767, 448), (891, 1121), (4, 17), (1265, 1219), (281, 554), (322, 592), (595, 750), (689, 385), (986, 1166), (1062, 859), (1201, 1054), (334, 157), (531, 851), (1247, 1170), (345, 166), (462, 751), (707, 402), (1109, 1236), (653, 956), (713, 1007), (809, 566), (1169, 958), (405, 711), (921, 627), (245, 493), (839, 594), (304, 399), (891, 604), (1111, 873), (102, 35), (873, 1081), (545, 870), (561, 320), (19, 37), (327, 153), (298, 355), (565, 699), (350, 631), (907, 728), (1039, 884), (1059, 862), (157, 236), (412, 197), (665, 377), (1056, 1202), (29, 87), (1157, 1254), (776, 510), (254, 434), (1282, 1285), (349, 177), (567, 665), (188, 80), (792, 1012), (631, 915), (263, 519), (700, 520), (945, 696), (176, 371), (311, 150), (662, 902), (861, 1111), (169, 66), (813, 1071), (423, 736), (523, 823), (399, 299), (679, 433), (216, 443), (638, 401), (1010, 718), (708, 496), (519, 709), (0, 1), (602, 335), (1082, 823), (613, 344), (616, 907), (398, 190), (217, 115), (36, 103), (1083, 1196), (768, 1041), (554, 703), (739, 1014), (313, 497), (155, 60), (438, 757), (922, 690), (654, 381), (1273, 1213), (4, 7), (70, 181), (277, 394), (64, 21), (89, 194), (283, 474), (56, 17), (641, 936), (803, 998), (508, 821), (914, 1131), (1237, 1110), (134, 202), (153, 215), (495, 244), (789, 462), (821, 494), (278, 395), (65, 22), (295, 564), (642, 937), (1121, 1200), (512, 827), (762, 444), (698, 954), (189, 402), (740, 425), (752, 436), (386, 687), (306, 578), (867, 911), (795, 477), (983, 677), (1034, 759), (340, 162), (457, 747), (847, 524), (1085, 1219), (714, 409), (802, 1047), (813, 531), (744, 431), (507, 833), (114, 264), (486, 810), (677, 378), (796, 478), (1197, 1051), (341, 163), (1066, 1205), (864, 1107), (1286, 1245), (906, 615), (634, 910), (761, 1014), (1210, 1106), (1067, 1206), (1040, 1189), (865, 1108), (464, 764), (240, 116), (660, 410), (1051, 1198), (1055, 823), (1059, 1202), (184, 72), (674, 982), (839, 561), (168, 356), (978, 719), (1019, 757), (1236, 1280), (767, 1030), (81, 208), (843, 531), (846, 1094), (542, 274), (1095, 895), (408, 194), (661, 374), (1264, 1198), (285, 123), (103, 232), (572, 302), (963, 712), (1041, 1189), (543, 275), (567, 632), (662, 375), (350, 634), (285, 388), (310, 561), (343, 595), (516, 666), (315, 496), (1077, 819), (624, 348), (1174, 1017), (67, 22), (771, 1041), (163, 255), (149, 320), (869, 1055), (1078, 820), (557, 294), (255, 109), (1043, 862), (1288, 1267), (946, 1158), (808, 550), (152, 245), (357, 614), (386, 183), (957, 1167), (1128, 906), (498, 244), (667, 956), (598, 331), (768, 1008), (961, 1174), (466, 786), (690, 414), (1148, 1000), (992, 1161), (602, 338), (438, 724), (511, 708), (278, 506), (825, 495), (114, 254), (280, 552), (312, 584), (291, 561), (968, 660), (630, 930), (280, 143), (343, 608), (185, 134), (596, 788), (886, 590), (927, 628), (1106, 859), (275, 473), (1232, 1264), (1171, 988), (987, 1167), (1162, 1019), (1203, 1057), (492, 816), (233, 476), (808, 527), (1146, 931), (887, 591), (810, 982), (230, 407), (1058, 818), (17, 34), (168, 346), (691, 387), (29, 8), (247, 496), (346, 618), (599, 798), (923, 630), (704, 1000), (1099, 855), (937, 793), (768, 1021), (1062, 1202), (860, 1104), (1050, 819), (1189, 1014), (852, 1100), (871, 1113), (972, 1165), (630, 907), (765, 457), (261, 515), (700, 971), (670, 979), (1054, 825), (217, 445), (811, 1067), (947, 699), (1292, 1291), (97, 34), (1250, 1145), (569, 667), (396, 187), (633, 917), (612, 894), (52, 148), (807, 575), (354, 190), (37, 105), (373, 203), (1000, 710), (1136, 1245), (579, 308), (49, 79), (1156, 994), (582, 313), (731, 967), (633, 544), (991, 1155), (258, 109), (183, 344), (50, 80), (1003, 1129), (95, 231), (156, 61), (604, 337), (583, 314), (339, 591), (331, 587), (179, 81), (66, 24), (145, 317), (243, 474), (437, 754), (622, 916), (770, 1043), (469, 786), (163, 222), (529, 837), (157, 62), (130, 45), (342, 602), (605, 338), (804, 547), (984, 743), (305, 571), (67, 25), (185, 389), (59, 21), (771, 1044), (470, 787), (780, 455), (149, 323), (692, 571), (772, 451), (870, 986), (188, 400), (113, 257), (283, 143), (790, 468), (644, 939), (929, 663), (742, 428), (1029, 750), (1073, 1202), (1287, 1274), (57, 96), (689, 947), (813, 488), (937, 783), (863, 983), (1138, 922), (539, 859), (790, 504), (635, 567), (759, 1011), (754, 438), (633, 377), (76, 194), (448, 740), (544, 299), (937, 639), (253, 501), (1256, 1179), (1047, 776), (1239, 1126), (470, 764), (529, 850), (989, 1180), (329, 496), (537, 296), (487, 704), (661, 969), (847, 1096), (532, 855), (1277, 1238), (1100, 1196), (908, 617), (264, 515), (559, 320), (551, 316), (9, 33), (357, 185), (1178, 972), (437, 214), (429, 210), (1065, 1211), (614, 521), (210, 431), (610, 896), (637, 913), (1147, 984), (279, 122), (123, 283), (845, 533), (407, 716), (1003, 710), (1046, 788), (663, 907), (673, 426), (545, 277), (878, 566), (170, 71), (411, 197), (1203, 1266), (352, 636), (1155, 960), (926, 1137), (773, 1044), (607, 337), (608, 827), (101, 236), (1045, 828), (1290, 1270), (162, 252), (227, 461), (959, 1170), (141, 49), (18, 58), (112, 251), (1080, 822), (492, 243), (511, 256), (611, 343), (1178, 985), (327, 584), (603, 339), (260, 494), (141, 314), (326, 476), (54, 17), (766, 1040), (922, 650), (278, 548), (493, 244), (827, 498), (196, 366), (429, 717), (281, 553), (548, 817), (440, 726), (1276, 1227), (352, 613), (1233, 1265), (1036, 757), (151, 214), (311, 581), (314, 586), (713, 1006), (749, 434), (889, 594), (929, 630), (1173, 1256), (5, 16), (693, 390), (459, 223), (346, 166), (892, 599), (395, 696), (1266, 1218), (1145, 928), (944, 646), (447, 743), (1097, 888), (1137, 924), (8, 27), (682, 380), (742, 431), (902, 649), (298, 354), (834, 514), (613, 366), (1272, 1234), (388, 693), (802, 1056), (23, 6), (408, 671), (845, 523), (29, 86), (704, 404), (656, 364), (903, 613), (1216, 1073), (908, 728), (1035, 769), (995, 696), (554, 316), (555, 281), (614, 367), (263, 518), (331, 158), (50, 145), (16, 3), (1068, 1211), (452, 713), (1208, 1105), (1093, 895), (669, 976), (559, 287), (330, 464), (1192, 1017), (75, 174), (537, 793), (151, 312), (1226, 1095), (64, 164), (163, 323), (406, 193), (532, 269), (1178, 975), (356, 192), (421, 209), (669, 423), (152, 313), (1146, 1251), (614, 344), (1025, 732), (341, 594), (620, 912), (40, 108), (796, 500), (439, 757), (1075, 818), (487, 239), (1172, 1016), (362, 653), (911, 832), (274, 540), (376, 179), (68, 26), (147, 319), (1230, 1106), (1076, 819), (496, 244), (822, 494), (727, 522), (480, 236), (814, 490), (580, 323), (880, 993), (475, 795), (1194, 1040), (505, 329), (1240, 1156), (635, 933), (69, 27), (930, 701), (1212, 1066), (334, 447), (923, 662), (782, 457), (823, 495), (581, 324), (1060, 816), (584, 329), (744, 430), (1176, 1256), (483, 246), (486, 809), (914, 878), (465, 786), (1197, 1050), (815, 490), (473, 232), (207, 82), (1273, 1225), (966, 659), (442, 739), (904, 684), (1112, 862), (925, 627), (62, 109), (727, 908), (1104, 858), (837, 514), (342, 163), (118, 269), (252, 498), (805, 1056), (1212, 1065), (650, 953), (219, 92), (484, 741), (683, 950), (184, 71), (1105, 859), (168, 355), (267, 514), (521, 659), (670, 373), (691, 396), (988, 1177), (870, 547), (1038, 769), (806, 1057), (360, 296), (1052, 1198), (973, 676), (809, 1062), (1166, 954), (844, 940), (297, 133), (316, 146), (94, 33), (172, 361), (545, 872), (573, 705), (831, 1086), (791, 1013), (350, 633), (310, 560), (185, 71), (802, 1059), (1064, 1208), (1159, 951), (1265, 1198), (1075, 1217), (962, 1160), (540, 793), (513, 776), (1016, 722), (158, 319), (654, 406), (352, 184), (136, 300), (594, 849), (1269, 1204), (263, 112), (179, 378), (274, 121), (872, 979), (386, 182), (1067, 809), (243, 133), (635, 923), (1078, 855), (961, 1173), (1031, 743), (529, 267), (708, 498), (0, 3), (1082, 825), (511, 707), (524, 826), (605, 900), (337, 591), (616, 909), (304, 414), (920, 646), (963, 724), (143, 51), (21, 62), (777, 454), (280, 551), (502, 249), (404, 617), (291, 560), (1027, 745), (310, 573), (1278, 1230), (143, 316), (255, 494), (136, 48), (713, 963), (1141, 995), (233, 475), (468, 229), (471, 792), (139, 53), (829, 500), (961, 656), (303, 570), (1018, 1190), (1142, 960), (1107, 859), (643, 904), (799, 477), (515, 718), (753, 1035), (1131, 1241), (467, 678), (743, 433), (770, 450), (1113, 1198), (1279, 1230), (45, 131), (721, 414), (920, 623), (123, 50), (811, 487), (881, 1077), (1204, 1056), (1289, 1280), (21, 39), (526, 849), (847, 526), (850, 1089), (697, 996), (549, 832), (689, 992), (1172, 960), (913, 620), (935, 1133), (719, 1014), (254, 426), (997, 699), (682, 458), (793, 1049), (880, 1117), (341, 165), (188, 72), (1066, 1207), (78, 200), (333, 161), (670, 978), (204, 425), (1091, 1151), (597, 765), (557, 692), (845, 601), (1243, 1285), (658, 366), (1247, 1139), (1250, 1144), (1001, 705), (18, 5), (688, 394), (446, 223), (98, 34), (516, 776), (988, 1180), (101, 39), (787, 1010), (1023, 729), (542, 276), (53, 148), (669, 380), (11, 2), (400, 192), (38, 105), (920, 636), (1213, 1118), (816, 1073), (1257, 1161), (1124, 897), (963, 714), (269, 117), (876, 566), (682, 435), (165, 325), (920, 1130), (622, 915), (711, 498), (440, 758), (616, 346), (372, 660), (1043, 828), (587, 319), (824, 1049), (777, 974), (919, 649), (273, 537), (452, 768), (1155, 1005), (172, 76), (1221, 1099), (959, 721), (773, 451), (455, 779), (961, 1176), (783, 495), (127, 190), (302, 420), (883, 582), (1156, 1006), (830, 576), (790, 503), (546, 817), (784, 954), (157, 218), (644, 565), (746, 433), (488, 812), (464, 226), (351, 169), (854, 1049), (817, 493), (320, 590), (460, 750), (986, 680), (1210, 1062), (1107, 1235), (220, 94), (45, 13), (1278, 1233), (196, 411), (886, 592), (548, 862), (758, 443), (938, 639), (321, 591), (540, 858), (14, 25), (120, 272), (532, 854), (1037, 761), (1211, 1063), (652, 956), (92, 210), (221, 95), (848, 602), (1117, 1135), (541, 859), (807, 1058), (1288, 1282), (843, 523), (437, 213), (892, 1053), (1157, 948), (465, 720), (572, 703), (306, 138), (123, 282), (407, 715), (379, 653), (635, 350), (1161, 954), (231, 409), (1246, 1141), (596, 767), (351, 182), (1018, 725), (22, 6), (903, 658), (611, 895), (545, 312), (839, 530), (1019, 726), (578, 309), (160, 321), (214, 441), (837, 569), (1155, 995), (388, 185), (1032, 1190), (644, 928), (178, 375), (305, 416), (273, 118), (1069, 812), (517, 744), (1080, 821), (17, 49), (182, 345), (678, 432), (531, 270), (327, 583), (590, 319), (175, 77), (1274, 1217), (973, 731), (1124, 1129), (645, 520), (1065, 814), (504, 252), (328, 584), (523, 265), (604, 339), (901, 1120), (148, 208), (381, 181), (1126, 1238), (1058, 1183), (514, 302), (437, 756), (770, 1045), (370, 666), (1140, 993), (448, 765), (282, 553), (69, 180), (334, 600), (327, 475), (1162, 1011), (268, 160), (632, 931), (975, 776), (982, 672), (185, 391), (749, 433), (752, 1033), (889, 593), (947, 714), (988, 715), (1127, 910), (486, 239), (224, 90), (283, 554), (323, 590), (462, 785), (315, 586), (235, 477), (374, 672), (772, 453), (1017, 1187), (633, 932), (283, 145), (525, 841), (565, 877), (706, 1002), (682, 379), (1109, 861), (761, 443), (1206, 1059), (316, 587), (942, 1129), (123, 43), (388, 692), (1091, 843), (811, 529), (87, 206), (47, 133), (863, 576), (1128, 996), (1174, 963), (874, 585), (456, 746), (351, 172), (685, 426), (932, 675), (88, 207), (48, 134), (1095, 1227), (1276, 1239), (672, 981), (1249, 1142), (447, 225), (645, 389), (542, 642), (658, 408), (182, 70), (633, 909), (1072, 1216), (1221, 1079), (801, 493), (796, 1052), (659, 409), (856, 1103), (992, 698), (807, 1061), (1151, 1100), (183, 71), (673, 981), (563, 292), (175, 67), (1169, 1005), (1177, 1009), (1109, 874), (538, 793), (1231, 1245), (533, 269), (63, 91), (116, 246), (636, 919), (811, 542), (1170, 969), (547, 698), (1123, 894), (935, 694), (481, 258), (1228, 1096), (52, 81), (167, 68), (280, 125), (534, 270), (429, 742), (604, 823), (362, 652), (1046, 790), (392, 186), (518, 262), (274, 539), (621, 912), (53, 82), (253, 107), (605, 824), (607, 339), (806, 585), (171, 74), (1290, 1272), (609, 794), (942, 854), (948, 1163), (148, 319), (754, 1032), (388, 188), (1287, 1266), (210, 410), (500, 249), (1146, 998), (163, 335), (436, 722), (476, 795), (826, 499), (1204, 1268), (340, 605), (260, 496), (703, 428), (1181, 992), (695, 573), (19, 61), (756, 440), (427, 264), (775, 453), (557, 868), (437, 723), (815, 489), (330, 597), (1147, 999), (1181, 1257), (745, 430), (804, 516), (1056, 817), (797, 477), (474, 232), (13, 23), (217, 427), (504, 749), (555, 306), (899, 604), (650, 952), (542, 861), (959, 655), (1008, 1185), (1212, 1064), (874, 1105), (1109, 1237), (54, 140), (713, 1008), (386, 613), (910, 619), (486, 700), (1240, 1168), (395, 698), (946, 721), (788, 1038), (828, 1074), (944, 648), (654, 958), (665, 967), (335, 158), (922, 629), (193, 74), (409, 718), (829, 1075), (1064, 1207), (628, 905), (29, 88), (267, 405), (1162, 955), (95, 33), (388, 286), (406, 712), (933, 1132), (934, 868), (554, 318), (767, 462), (848, 536), (867, 549), (966, 671), (357, 298), (1123, 1149), (637, 352), (874, 1082), (96, 34), (1163, 956), (1269, 1203), (676, 429), (410, 718), (588, 316), (804, 1023), (355, 639), (635, 922), (561, 707), (754, 1022), (180, 378), (940, 1149), (239, 427), (275, 121), (529, 266), (738, 1014), (285, 543), (18, 50), (59, 88), (424, 738), (767, 583), (929, 645), (532, 271), (616, 908), (329, 586), (1053, 797), (1158, 962), (36, 104), (1034, 1192), (1204, 1078), (220, 450), (1270, 1289), (307, 418), (48, 78), (968, 838), (519, 746), (19, 51), (174, 74), (438, 758), (879, 909), (933, 880), (533, 272), (369, 658), (72, 26), (614, 346), (177, 79), (951, 1163), (1199, 1265), (308, 419), (914, 1132), (136, 47), (1083, 824), (107, 249), (1136, 916), (1248, 1157), (789, 463), (506, 254), (997, 1166), (65, 23), (57, 19), (1269, 1216), (580, 734), (1028, 744), (1194, 1042), (483, 801), (237, 480), (376, 675), (973, 665), (58, 20), (689, 906), (635, 935), (50, 16), (314, 434), (642, 565), (771, 450), (811, 486), (803, 482), (899, 1124), (823, 497), (151, 327), (59, 101), (285, 556), (697, 995), (468, 794), (1100, 854), (1111, 1129), (114, 265), (984, 679), (780, 1029), (731, 1024), (848, 526), (351, 623), (657, 958), (1046, 770), (199, 80), (1165, 956), (176, 362), (508, 835), (1056, 820), (476, 245), (385, 615), (794, 1049), (1209, 1062), (585, 826), (1286, 1282), (880, 972), (647, 392), (682, 987), (839, 562), (449, 227), (636, 382), (266, 520), (766, 986), (53, 147), (871, 1039), (1060, 1204), (624, 902), (683, 988), (844, 942), (869, 1115), (1004, 894), (169, 358), (285, 124), (608, 894), (154, 315), (172, 363), (1157, 993), (543, 276), (1146, 1243), (125, 288), (85, 215), (535, 272), (567, 633), (12, 2), (1027, 734), (1206, 1114), (422, 660), (711, 497), (270, 117), (155, 316), (623, 384), (54, 84), (281, 126), (772, 1038), (1274, 1285), (351, 636), (501, 315), (529, 642), (1078, 821), (361, 649), (282, 127), (169, 70), (536, 272), (100, 236)]

The 570 cousins with $\delta(G) < 3$ are
[0, 1, 2, 3, 5, 6, 8, 9, 11, 12, 13, 14, 16, 19, 20, 21, 22, 23, 24, 25, 27, 31, 32, 33, 37, 38, 39, 40, 41, 42, 44, 45, 46, 48, 51, 52, 53, 60, 61, 62, 63, 64, 65, 66, 67, 69, 70, 71, 73, 74, 75, 78, 81, 82, 90, 91, 92, 93, 94, 95, 105, 106, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 125, 126, 127, 128, 129, 130, 131, 132, 134, 137, 138, 139, 146, 147, 148, 149, 150, 158, 159, 160, 161, 162, 163, 164, 165, 166, 168, 169, 170, 171, 173, 174, 176, 179, 180, 181, 183, 185, 189, 190, 191, 192, 193, 195, 200, 201, 202, 208, 209, 210, 211, 216, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 244, 246, 247, 248, 250, 251, 252, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 298, 301, 302, 308, 309, 310, 311, 319, 320, 321, 322, 323, 324, 325, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 346, 353, 354, 355, 356, 357, 358, 359, 360, 362, 367, 370, 371, 372, 378, 379, 380, 381, 383, 389, 390, 391, 401, 402, 403, 404, 405, 407, 409, 410, 419, 420, 421, 422, 423, 426, 430, 431, 432, 433, 434, 435, 440, 443, 454, 455, 456, 457, 458, 459, 460, 461, 463, 464, 465, 466, 467, 468, 469, 470, 471, 494, 495, 496, 497, 498, 499, 503, 504, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 559, 560, 561, 562, 563, 564, 565, 568, 569, 573, 579, 580, 581, 590, 591, 592, 593, 594, 595, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 614, 617, 618, 619, 638, 639, 640, 641, 642, 643, 644, 645, 646, 648, 651, 652, 653, 659, 660, 666, 667, 668, 669, 673, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 695, 699, 705, 706, 707, 708, 709, 710, 711, 714, 715, 716, 718, 720, 726, 732, 733, 734, 735, 736, 737, 744, 745, 746, 747, 748, 749, 750, 758, 760, 763, 764, 776, 777, 778, 779, 780, 781, 783, 784, 786, 787, 790, 791, 792, 793, 794, 820, 821, 822, 823, 824, 825, 826, 827, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 849, 850, 851, 852, 853, 854, 855, 856, 857, 877, 882, 886, 887, 888, 889, 893, 894, 895, 896, 897, 898, 899, 900, 901, 904, 911, 928, 936, 937, 938, 939, 940, 941, 942, 943, 944, 947, 948, 949, 950, 951, 954, 956, 957, 965, 968, 974, 975, 976, 977, 981, 987, 988, 989, 1001, 1002, 1003, 1004, 1009, 1010, 1012, 1013, 1015, 1025, 1026, 1027, 1028, 1029, 1048, 1049, 1078, 1079, 1080, 1081, 1082, 1083, 1087, 1088, 1089, 1090, 1091, 1092, 1093, 1094, 1095, 1096, 1097, 1098, 1099, 1100, 1101, 1102, 1103, 1120, 1123, 1124, 1125, 1126, 1129, 1144, 1149, 1150, 1151, 1152, 1153, 1154, 1160, 1161, 1163, 1164, 1167, 1177, 1180, 1184, 1186, 1188, 1193, 1196, 1221, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1238, 1239, 1252, 1253, 1258, 1276, 1277]

The 99 graphs that remain after removing those with a $G-e$ IK minor are
[17, 28, 34, 56, 79, 83, 86, 96, 99, 177, 186, 187, 198, 205, 299, 347, 348, 349, 368, 375, 387, 393, 396, 415, 451, 544, 566, 570, 615, 621, 622, 624, 626, 630, 649, 662, 691, 696, 701, 728, 769, 773, 812, 828, 859, 876, 878, 902, 907, 912, 914, 915, 916, 917, 918, 919, 923, 924, 930, 994, 1043, 1044, 1062, 1069, 1074, 1084, 1085, 1105, 1107, 1117, 1131, 1132, 1133, 1134, 1135, 1182, 1195, 1202, 1208, 1209, 1214, 1217, 1218, 1222, 1231, 1235, 1241, 1242, 1244, 1245, 1266, 1268, 1270, 1274, 1280, 1281, 1285, 1287, 1289]

Almost all of these 99 graphs are ancestors of Cousins 635, 1046, or 1212, which are IK but not MMIK. By deleting an edge these become, respectively, Cousins 74,
2, and 75 of the $E_9+e$ family, all of which are IK. 

The 12 graphs that remain are [17, 28, 34, 56, 83, 86, 96, 99, 451, 773, 1085, 1222]. 
By contracting an edge these become, respectively, Cousins 8, 38, 37, 2, 50, 63, 11, 14, 9, 23, 93, 16 of the $E_9+e$ family, all of which are IK.

Expansions of H_1

The H_1 graph is J?B@xzoyEo?
Up to isomorphism, there are six graphs of the form H_1+e:
['J_B@xzoyEo?', 'JOB@xzoyEo?', 'J?BDxzoyEo?', 'J@B@xzoyEo?', 'J?B`xzoyEo?', 'J?B@xzoyFo?']

These six graphs generate families of size 6, 2, 2, and 1. Three of the graphs are in the family of size 6, with one graph each in the remaining three families. 

Family of size 6. 

The graphs in the family are
['J_B@xzoyEo?', 'K??@xzoyEoW_', 'K?B@xwoyEoWC', 'J@B@xzoyEo?', 'K?B?XzoyEoEO', 'J?BHxzoyEo?']
The five Triangle-Y edges are 
[(0, 1), (3, 4), (5, 4), (0, 2), (3, 2)]
Cousins 0, 3, and 5 are H_1+e graphs. All other graphs are ancestors of Cousins 1, 2, and 4. Knotless embeddings of Cousins 1,2, and 4 appear left to right in Figure 10.

First family of size 2.

The graphs in the family are ['JOB@xzoyEo?', 'K?B@xxOyEoSC'] and the only Triangle-Y edges is (0,1). Cousin 0 is an H_1 + e. Cousin 0 is an ancestor of Cousin 1. A knotless embedding of Cousin 1 appears to the left in Figure 11.

Second family of size 2.

The graphs in the family are ['J?BDxzoyEo?', 'K?@@pzoyEoOo'] and the only Triangle-Y edge is (0,1). Cousin 0 is an H_1 + e. Cousin 0 is an ancestor of Cousin 1. A knotless embedding of Cousin 1 appears to the right in Figure 11.

Family of size 1.

The lone graph in this family is G_1.

Expansions of H_2

The H_2 graph is J?bFF`wN?{?
Up to isomorphism, there are three graphs of the form H_2+e:
['J_bFF`wN?{?', 'JObFF`wN?{?', 'JCbFF`wN?{?']

These three graphs generate families of size 4 and 2. The first and third are in the family of size 4, the remaining graph, G_2, is in the family of size 2. 

Family of size 4.

The graphs in the family are 
['J_bFF`wN?{?', 'K?_FF`wN?{W_', 'K?b@F`wN?{WO', 'J?bFF`wN@{?']
The three Triangle-Y edges are [(0, 1), (0, 2), (3, 2)]
Cousins 0 and 2 are H_2+e graphs. All other graphs in the family are ancestors of Cousins 1 and 2. Cousin 1 is shown at left in Figure 12 and Cousin 2 at right.

Family of size 2.

The graphs in this family are G_2 and its descendant, G_3.

Graphs of order 10:

The 35 MMIK graphs of order 10:
['IBXzvAW`_', 'I@Yn~AWT?', 'IBY|vAWP_', 'IBZbZmQaO', 'IBj`N}QQ_', 'IBjb\mQQO', 'IBz`\yQOo', 'IdXb\KUBW', 'IbYdRkUBW', 'IbXd\gUBW', 'IBZfV_UBW', 'IBxbZeU`O', 'IbydRKUBW', 'IbXdTgUFW', 'ISr`Ro~S_', 'IUraro\Gg', 'IUrbRolCg', 'ISr`R_~T_', 'IUrBroZHG', 'ISr`Ro^U_', 'ISr`Ro}s_', 'IERrv~}i?', 'IEzrq~}gO', 'IQzrr^}cO', 'I~nOWXr[o', 'ICfvRzwfo', 'ICfvRr^vo', 'I^rlutktW', 'IEznfvm|o', 'ICrfbp{No', 'ICrbrrqNg', 'ICrbrriVg', 'ICrbrriNW', 'IQjuvrm^o', 'IQjur~m^o']


Of these, the nine new obstructions are:
['ICrfbp{No', 'ICrbrrqNg', 'ICrbrriVg', 'ICrbrriNW', 'ICfvRzwfo', 'ICfvRr^vo', 'IQjuvrm^o', 'IQjur~m^o', 'IEznfvm|o']

Three of these are minor minimal as they have only 2-apex proper minors: 'ICrbrriVg', 'ICrbrriNW', 'ICfvRzwfo'.

The remaining six graphs have, up to isomorphism, 21 non 2-apex minors formed by deleting or contracting a single edge:
['ICrfbo{No', 'ICrfbp{Jo', 'ICrbrrqN_', 'ICfvRrZvo', 'IQjurrm^o', 'IOjuvrm^o', 'IQjuurm^o', 'IQjuvri^o', 'IQjuvrm]o', 'IQjuvrm^_', 'IOjur~m^o', 'IQjurvm^o', 'IQjur~i^o', 'IQjur~m^_', 'IAznfvm|o', 'Hf~fnzm', 'IEzjfvm|o', 'IEzmfvm|o', 'IEznFvm|o', 'HFznvzu', 'IEznfrm|o']

All but two of these 21 are nIK as they have a descendant that is 2-apex. We pair each of the 19 with a 2-apex descendant:
[('ICrfbo{No', 'J?rbBo{Nsc?'), ('ICrfbp{Jo', 'J?rbBp{Jsc?'), ('ICrbrrqN_', 'J?rbrpaNc`?'), ('ICfvRrZvo', 'J?dfRrZvsg?'), ('IQjurrm^o', 'JQbuqbm^pQ?'), ('IOjuvrm^o', 'JObuvrmTpO_'), ('IQjuurm^o', 'JQJuqbm^sQ?'), ('IQjuvri^o', 'JAhUvri^tG?'), ('IQjuvrm]o', 'JQbuvrmSpO_'), ('IOjur~m^o', 'JObuqnm^pQ?'), ('IQjurvm^o', 'JQbuqfm^pQ?'), ('IQjur~i^o', 'JAhUr~i^tG?'), ('IAznfvm|o', 'JAZnbfm|sQ?'), ('Hf~fnzm', 'Ib~bNzmc_'), ('IEzjfvm|o', 'JEzifvK|pD?'), ('IEzmfvm|o', 'JEziftk|sD?'), ('IEznFvm|o', 'JEzjFtk|sD?'), ('HFznvzu', 'IBznrZucO'), ('IEznfrm|o', 'JExnfrm[sG_')]


This leaves two graphs: 'IQjuvrm^_' and 'IQjur~m^_' for which we provide a knotless embedding. In Figure 13, 'IQjuvrm^_' appears to the left and 'IQjur~m^_' to the right.


There are 35 MMIK graphs of order ten. Three are in the Heawood family:

F_{10}: 'IBXzvAW`_' 
E_{10}: 'I@Yn~AWT?'
H_{10}: 'IBY|vAWP_'

There are 11 in the K_{3,3,1,1} family:

['IBZbZmQaO', 'IBj`N}QQ_', 'IBjb\mQQO', 'IBz`\yQOo', 'IdXb\KUBW', 'IbYdRkUBW', 'IbXd\gUBW', 'IBZfV_UBW', 'IBxbZeU`O', 'IbydRKUBW', 'IbXdTgUFW']

Seven in the E_9+e family:

['ISr`Ro~S_', 'IUraro\Gg', 'IUrbRolCg', 'ISr`R_~T_', 'IUrBroZHG', 'ISr`Ro^U_', 'ISr`Ro}s_']

And three in the G_{9,28} family:

['IERrv~}i?', 'IEzrq~}gO', 'IQzrr^}cO']

There were two in [MNPP], the first of size 26, the second of size 30:

['I?rvdpx}W', 'IEnbvJ}~O']

Finally, we present nine new graphs in this paper:

['ICrfbp{No', 'ICrbrrqNg', 'ICrbrriVg', 'ICrbrriNW', 'ICfvRzwfo', 'ICfvRr^vo', 'IQjuvrm^o', 'IQjur~m^o', 'IEznfvm|o']

There are 49 maxnik graphs of order ten. Fourteen are maximal 2-apex:

['I?z\z~~~w', 'ICpf~~~~w', 'ICZV^~~~w', 'ICZL~~~~w', 'ICZm|~~~w', 'ICuvZ~~~w', 'IEhf~z~~w', 'IEht~z~~w', 'IEj\r~~~w', 'IQjez~~~w', 'IQjVN~~~w', 'IQjVn^~~w', 'IQzV]z~~w', 'IQyuzz~~w']

Here are the other 35, in the order presented in the paper:

['ICf^f\~~w', 'ICxu|~{~w', 'ICvbm~}~w', 'IEirt~}~w', 'IEhuV~}~w', 'IEhvVn}~w', 'IEh~f]}~w', 'IQjnex~~w', 'IQzTuz}~w', 'IQzTvz]~w', 'IQzTu~]~w', 'IQyuvx}~w', 'IQyvux|~w', 'IUZurzm~w', 'ICRffQmn_', 'I?qtdo}^_', 'I?qtfo}N_', 'IQjuz~nnw', 'IQjUnzz~w', 'IQjne~^^w', 'IQjne|~~W', 'IQjne|~zw', 'IQzTvz^~o', 'IQzTvv^~o', 'IQzTu~^~o', 'IQyuz~{~o', 'IQyuz~{zw', 'IQyuz~{vw', 'IQzTrj~~o', 'IUZuvzmno', 'IEivux~zo', 'IEhvuzn^o', 'IEnb~jm}W', 'ICpVbrkN_', 'ICpvbqkN_']



[sage] \emph{{S}ageMath, the {S}age {M}athematics {S}oftware {S}ystem 
({V}ersion 9.6)}, The Sage Developers, 2022, 
{\tt https://www.sagemath.org}.


